Spin contributions to the gravitational-waveform modes for spin-aligned binaries at the 3.5PN order

We complete the post-Newtonian (PN) prediction at the 3.5PN order for the spin contributions to the gravitational waveforms emitted by inspiraling compact binaries, in the case of quasi-circular, equatorial orbits, where both spins are aligned with the orbital angular momentum. Using results from the multipolar post-Minkowskian wave generation formalism, we extend previous works that derived the dynamics and gravitational-wave energy flux and phasing, by computing the full waveform decomposed in spin-weighted spherical harmonics. This new calculation requires the computation of multipolar moments of higher multipolar order, new quadratic-in-spin contributions to the hereditary tail terms entering at the 3.5PN order, as well as other non-linear interactions between moments. When specialized to the test-mass limit, our results are equivalent to those obtained in the literature for the waveform emitted by a test-mass in equatorial, circular orbits around a Kerr black hole. We also compute the factorized modes for use in effective-one-body waveform models, correcting the 2.5PN nonspinning and 3PN quadratic-in-spin terms in the (2,1) mode used in current models.

==> anc/factorized_modes_3.5PNspin.dat.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to "Spin contributions to the gravitational-waveform modes for spin-aligned binaries at the 3.5PN order"*)


(* ::Text:: *)
(*Quentin Henry, Sylvain Marsat, Mohammed Khalil*)
(*This file contains  the factorized waveform modes with 3.5PN spin contributions (Sec. IV. B in the paper)*)


(*
Notation:
\[Nu] = m1 m2 / M is the symmetric mass ratio 
\[Delta] = (m1 - m2) / M is the antisymmetric mass ratio 
v = (G M \[Omega])^(1/3)
\[Chi]1 = S1 / m1^2, \[Chi]2 = S2 / m2^2 are the dimensionless spins
\[Chi]S = 1/2 (\[Chi]1 + \[Chi]2), \[Chi]A = 1/2 (\[Chi]2 - \[Chi]1)
(\[Kappa]1, \[Kappa]2, \[Lambda]1, \[Lambda]2) are the spin multipole constants, which equal 1 for black holes
\[Kappa]S = 1/2((\[Kappa]1 - 1) \[Chi]1^2 + (\[Kappa]2 - 1) \[Chi]2^2)
\[Kappa]A = 1/2((\[Kappa]1 - 1) \[Chi]1^2 - (\[Kappa]2 - 1) \[Chi]2^2)
\[Lambda]S = 1/2((\[Lambda]1 - 1) \[Chi]1^3 + (\[Lambda]2 - 1) \[Chi]2^3)
\[Lambda]A = 1/2((\[Lambda]1 - 1) \[Chi]1^3 - (\[Lambda]2 - 1) \[Chi]2^3)
\[Omega]E = orbital frequency * binding energy
*)


(* hlmF = hlmN Seff Tlm flm E^(I \[Delta]lm) *)
(* flm *)
(***************************************************)
(* flm *)
f[2, 1] = 1 + (v^2*(-177 + 46*\[Nu]))/84 + 
    v*((-3*\[Chi]A)/(2*\[Delta]) - (3*\[Chi]S)/2) + 
    v^3*(((427 + 131*\[Nu])*\[Chi]A)/(84*\[Delta]) + 
      ((427 + 79*\[Nu])*\[Chi]S)/84) + v^4*(-\[Kappa]A/(2*\[Delta]) + 
      \[Kappa]S*(-1/2 - \[Nu]) + (-140 - 538*\[Nu] + 85*\[Nu]^2)/252 + 
      (-3 - 2*\[Nu])*\[Chi]A^2 + (3*(-4 + 7*\[Nu])*\[Chi]A*\[Chi]S)/
       (2*\[Delta]) + ((-6 + \[Nu])*\[Chi]S^2)/2) + 
    v^6*((\[Kappa]S*(2 + 20*\[Nu] + 15*\[Nu]^2))/42 + 
      (\[Kappa]A*(4 + 32*\[Nu] + 473*\[Nu]^2))/(84*\[Delta]) + 
      ((16652 - 9287*\[Nu] + 720*\[Nu]^2)*\[Chi]A^2)/1008 + 
      ((16652 - 39264*\[Nu] + 9487*\[Nu]^2)*\[Chi]A*\[Chi]S)/(504*\[Delta]) + 
      ((16652 - 2633*\[Nu] + 1946*\[Nu]^2)*\[Chi]S^2)/1008) + 
    v^5*(-((5103 - 8797*\[Nu] + 6327*\[Nu]^2)*\[Chi]A)/(1008*\[Delta]) + 
      ((3 - 12*\[Nu])*\[Chi]A^3)/(4*\[Delta]) + 
      ((-5103 + 1709*\[Nu] + 613*\[Nu]^2)/1008 + (9/4 - 3*\[Nu])*\[Chi]A^2)*
       \[Chi]S + ((9 - 24*\[Nu])*\[Chi]A*\[Chi]S^2)/(4*\[Delta]) + 
      (3*\[Chi]S^3)/4 + \[Kappa]A*((3*\[Chi]A)/4 + ((3 - 12*\[Nu])*\[Chi]S)/
         (4*\[Delta])) + \[Kappa]S*(((3 - 6*\[Nu])*\[Chi]A)/(4*\[Delta]) + 
        (3/4 - (3*\[Nu])/2)*\[Chi]S))
 
f[2, 2] = 1 + (v^2*(-86 + 55*\[Nu]))/42 + 
    v^3*((-4*\[Delta]*\[Chi]A)/3 + (4*(-1 + \[Nu])*\[Chi]S)/3) + 
    v^5*((-2*\[Delta]*(59 + 56*\[Nu])*\[Chi]A)/63 + 
      (2*(-59 + 101*\[Nu] + 132*\[Nu]^2)*\[Chi]S)/63) + 
    v^4*(\[Delta]*\[Kappa]A + \[Kappa]S*(1 - 2*\[Nu]) + 
      (-4288 - 6745*\[Nu] + 2047*\[Nu]^2)/1512 + (1 - 4*\[Nu])*\[Chi]A^2 + 
      2*\[Delta]*\[Chi]A*\[Chi]S + \[Chi]S^2) + 
    v^6*(\[Delta]*\[Kappa]A*(4/7 - \[Nu]) + 
      (\[Kappa]S*(12 - 45*\[Nu] - 68*\[Nu]^2))/21 + 
      ((8 + 73*\[Nu] - 408*\[Nu]^2)*\[Chi]A^2)/63 + 
      (4*\[Delta]*(4 - 91*\[Nu])*\[Chi]A*\[Chi]S)/63 + 
      (8/63 - (67*\[Nu])/9 + (8*\[Nu]^2)/3)*\[Chi]S^2) + 
    v^7*(2*\[Delta]*\[Lambda]A*(-1 + \[Nu]) + \[Lambda]S*(-2 + 6*\[Nu]) + 
      (\[Delta]*(6248 + 19771*\[Nu] + 1416*\[Nu]^2)*\[Chi]A)/756 + 
      ((6248 + 15155*\[Nu] - 7762*\[Nu]^2 + 3318*\[Nu]^3)/756 + 
        (8*(1 - 4*\[Nu])*\[Nu]*\[Chi]A^2)/3)*\[Chi]S + 
      (16*\[Delta]*\[Nu]*\[Chi]A*\[Chi]S^2)/3 + (8*\[Nu]*\[Chi]S^3)/3 + 
      \[Kappa]A*((2 - 2*\[Nu])*\[Chi]A + (2*\[Delta]*(3 - 5*\[Nu])*\[Chi]S)/
         3) + \[Kappa]S*(2*\[Delta]*(1 + \[Nu])*\[Chi]A - 
        (2*(-3 + 11*\[Nu] + 8*\[Nu]^2)*\[Chi]S)/3))
 
f[3, 1] = 1 + (v^2*(-13 - 4*\[Nu]))/6 + 
    v^3*(((-4 + 11*\[Nu])*\[Chi]A)/(2*\[Delta]) + (-2 + (13*\[Nu])/2)*
       \[Chi]S) + v^5*(((152 + 25*\[Nu] - 1862*\[Nu]^2)*\[Chi]A)/
       (36*\[Delta]) + (38/9 - (35*\[Nu])/12 - (5*\[Nu]^2)/2)*\[Chi]S) + 
    v^4*(\[Kappa]S*(-5/2 - 3*\[Nu]) + (\[Kappa]A*(-5 + 4*\[Nu]))/
       (2*\[Delta]) + (-5/2 - 6*\[Nu])*\[Chi]A^2 + 
      ((-5 + 4*\[Nu])*\[Chi]A*\[Chi]S)/\[Delta] - (5*\[Chi]S^2)/2) + 
    v^6*((\[Kappa]S*(43 - 8*\[Nu] + 88*\[Nu]^2))/12 + 
      (\[Kappa]A*(43 - 94*\[Nu] + 304*\[Nu]^2))/(12*\[Delta]) + 
      ((43 + 50*\[Nu] + 176*\[Nu]^2)*\[Chi]A^2)/12 + 
      ((43 - 166*\[Nu] + 904*\[Nu]^2)*\[Chi]A*\[Chi]S)/(6*\[Delta]) + 
      (43/12 - (35*\[Nu])/2 + 22*\[Nu]^2)*\[Chi]S^2)
 
f[3, 2] = 1 + (v^2*(328 - 1115*\[Nu] + 320*\[Nu]^2))/(90*(-1 + 3*\[Nu])) + 
    (4*v*\[Nu]*\[Chi]S)/(1 - 3*\[Nu]) + 
    v^3*((\[Delta]*(2 + 13*\[Nu])*\[Chi]A)/(3 - 9*\[Nu]) + 
      ((-2 + 56*\[Nu] + 13*\[Nu]^2)*\[Chi]S)/(-3 + 9*\[Nu])) + 
    v^5*((\[Delta]*(101024 - 13441*\[Nu] + 58177*\[Nu]^2)*\[Chi]A)/
       (11880*(-1 + 3*\[Nu])) + ((101024 - 517991*\[Nu] + 225141*\[Nu]^2 + 
         91342*\[Nu]^3)*\[Chi]S)/(11880*(-1 + 3*\[Nu]))) + 
    v^4*((\[Delta]*\[Kappa]A*(-1 + \[Nu]))/(-1 + 3*\[Nu]) + 
      (\[Kappa]S*(1 - 3*\[Nu] + 6*\[Nu]^2))/(1 - 3*\[Nu]) + 
      (-20496 + 117215*\[Nu] - 253768*\[Nu]^2 + 39544*\[Nu]^3)/
       (11880*(-1 + 3*\[Nu])) + ((1 - 9*\[Nu] + 12*\[Nu]^2)*\[Chi]A^2)/
       (1 - 3*\[Nu]) + (2*\[Delta]*(-1 + \[Nu])*\[Chi]A*\[Chi]S)/
       (-1 + 3*\[Nu]) + ((1 + 3*\[Nu] + 4*\[Nu]^2)*\[Chi]S^2)/(1 - 3*\[Nu]))
 
f[3, 3] = 1 + v^2*(-7/2 + 2*\[Nu]) + 
    v^3*(((-4 + 19*\[Nu])*\[Chi]A)/(2*\[Delta]) + (-2 + (5*\[Nu])/2)*
       \[Chi]S) + v^5*(((40 - 593*\[Nu] + 814*\[Nu]^2)*\[Chi]A)/
       (60*\[Delta]) + ((40 + 33*\[Nu] + 482*\[Nu]^2)*\[Chi]S)/60) + 
    v^4*((\[Kappa]A*(3 - 12*\[Nu]))/(2*\[Delta]) + 
      \[Kappa]S*(3/2 - 3*\[Nu]) + (3/2 - 6*\[Nu])*\[Chi]A^2 + 
      ((3 - 12*\[Nu])*\[Chi]A*\[Chi]S)/\[Delta] + (3*\[Chi]S^2)/2) + 
    v^6*(\[Kappa]S*(-7/4 + 2*\[Nu] - 6*\[Nu]^2) + 
      (\[Kappa]A*(-7 + 22*\[Nu] + 16*\[Nu]^2))/(4*\[Delta]) + 
      ((-7 + 22*\[Nu] - 48*\[Nu]^2)*\[Chi]A^2)/4 - 
      ((7 + 2*\[Nu] - 88*\[Nu]^2)*\[Chi]A*\[Chi]S)/(2*\[Delta]) + 
      (-7/4 - (27*\[Nu])/2 + 6*\[Nu]^2)*\[Chi]S^2)
 
f[4, 1] = 1 + (v^2*(602 - 1385*\[Nu] + 288*\[Nu]^2))/(132*(-1 + 2*\[Nu])) + 
    v*((-5*\[Nu]*\[Chi]A)/(2*\[Delta] - 4*\[Delta]*\[Nu]) + 
      (5*\[Nu]*\[Chi]S)/(2 - 4*\[Nu])) + 
    v^3*((\[Nu]*(-2349 + 2207*\[Nu])*\[Chi]A)/(132*\[Delta]*(-1 + 2*\[Nu])) + 
      (\[Nu]*(1689 + 841*\[Nu])*\[Chi]S)/(132*(-1 + 2*\[Nu]))) + 
    v^4*(\[Kappa]S*(3/2 - 3*\[Nu]) + (\[Kappa]A*(3 - 18*\[Nu] - 4*\[Nu]^2))/
       (2*\[Delta] - 4*\[Delta]*\[Nu]) + ((9 - 74*\[Nu] + 72*\[Nu]^2)*
        \[Chi]A^2)/(6 - 12*\[Nu]) + ((18 - 108*\[Nu] + 41*\[Nu]^2)*\[Chi]A*
        \[Chi]S)/(6*\[Delta] - 12*\[Delta]*\[Nu]) + 
      ((9 + 2*\[Nu] + 35*\[Nu]^2)*\[Chi]S^2)/(6 - 12*\[Nu]))
 
f[4, 2] = 1 + (v^2*(1146 - 3530*\[Nu] + 285*\[Nu]^2))/(330*(-1 + 3*\[Nu])) + 
    v^3*((\[Delta]*(40 - 84*\[Nu])*\[Chi]A)/(-15 + 45*\[Nu]) + 
      (4*(10 - 59*\[Nu] + 78*\[Nu]^2)*\[Chi]S)/(-15 + 45*\[Nu])) + 
    v^5*((\[Delta]*(-368 + 81*\[Nu] + 1986*\[Nu]^2)*\[Chi]A)/
       (55*(-1 + 3*\[Nu])) + ((1104 - 5481*\[Nu] + 6142*\[Nu]^2 - 
         1134*\[Nu]^3)*\[Chi]S)/(165 - 495*\[Nu])) + 
    v^4*((2*\[Delta]*\[Kappa]A)/(1 - 3*\[Nu]) + 
      (\[Kappa]S*(2 - 4*\[Nu] + 12*\[Nu]^2))/(1 - 3*\[Nu]) + 
      ((2 - 8*\[Nu] + 24*\[Nu]^2)*\[Chi]A^2)/(1 - 3*\[Nu]) + 
      (4*\[Delta]*\[Chi]A*\[Chi]S)/(1 - 3*\[Nu]) + 
      (2*\[Chi]S^2)/(1 - 3*\[Nu]))
 
f[4, 3] = 1 + (v^2*(222 - 547*\[Nu] + 160*\[Nu]^2))/(-44 + 88*\[Nu]) + 
    v*((-5*\[Nu]*\[Chi]A)/(2*\[Delta] - 4*\[Delta]*\[Nu]) + 
      (5*\[Nu]*\[Chi]S)/(2 - 4*\[Nu])) + 
    v^3*((\[Nu]*(-2661 + 3143*\[Nu])*\[Chi]A)/(132*\[Delta]*(-1 + 2*\[Nu])) + 
      (23*\[Nu]*(87 + 23*\[Nu])*\[Chi]S)/(132*(-1 + 2*\[Nu]))) + 
    v^4*(\[Kappa]S*(3/2 - 3*\[Nu]) + (\[Kappa]A*(3 - 18*\[Nu] + 12*\[Nu]^2))/
       (2*\[Delta] - 4*\[Delta]*\[Nu]) + ((9 - 74*\[Nu] + 72*\[Nu]^2)*
        \[Chi]A^2)/(6 - 12*\[Nu]) + ((18 - 108*\[Nu] + 137*\[Nu]^2)*\[Chi]A*
        \[Chi]S)/(6*\[Delta] - 12*\[Delta]*\[Nu]) + 
      ((9 + 2*\[Nu] + 35*\[Nu]^2)*\[Chi]S^2)/(6 - 12*\[Nu]))
 
f[4, 4] = 1 + (v^2*(1614 - 5870*\[Nu] + 2625*\[Nu]^2))/(330*(-1 + 3*\[Nu])) + 
    v^3*((4*\[Delta]*(-10 + 39*\[Nu])*\[Chi]A)/(15 - 45*\[Nu]) + 
      (4*(10 - 41*\[Nu] + 42*\[Nu]^2)*\[Chi]S)/(-15 + 45*\[Nu])) + 
    v^5*(-(\[Delta]*(262 - 1845*\[Nu] + 1038*\[Nu]^2)*\[Chi]A)/
       (55*(-1 + 3*\[Nu])) + ((786 - 3501*\[Nu] + 5326*\[Nu]^2 - 
         6630*\[Nu]^3)*\[Chi]S)/(165 - 495*\[Nu])) + 
    v^4*(2*\[Delta]*\[Kappa]A + \[Kappa]S*(2 - 4*\[Nu]) + 
      (2 - 8*\[Nu])*\[Chi]A^2 + 4*\[Delta]*\[Chi]A*\[Chi]S + 2*\[Chi]S^2)
 
f[5, 1] = 1 + v^3*(-(((10 - 46*\[Nu] + 38*\[Nu]^2)*\[Chi]A)/
        (3*\[Delta] - 6*\[Delta]*\[Nu])) + ((10 - 54*\[Nu] + 54*\[Nu]^2)*
        \[Chi]S)/(-3 + 6*\[Nu])) + v^4*(\[Kappa]S*(5/2 - 5*\[Nu]) + 
      (\[Kappa]A*(5 - 30*\[Nu] - 8*\[Nu]^2))/(2*\[Delta] - 
        4*\[Delta]*\[Nu]) + (5/2 - 10*\[Nu])*\[Chi]A^2 + 
      ((5 - 30*\[Nu] - 8*\[Nu]^2)*\[Chi]A*\[Chi]S)/
       (\[Delta] - 2*\[Delta]*\[Nu]) + (5*\[Chi]S^2)/2)
 
f[5, 2] = 1 + (v^2*(-15828 + 84679*\[Nu] - 104930*\[Nu]^2 + 21980*\[Nu]^3))/
     (2730*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
    v*((-3*\[Delta]*\[Nu]*\[Chi]A)/(1 - 5*\[Nu] + 5*\[Nu]^2) + 
      (3*(1 - 2*\[Nu])*\[Nu]*\[Chi]S)/(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
    v^3*(-(\[Delta]*(52 - 2216*\[Nu] + 1403*\[Nu]^2)*\[Chi]A)/
       (78*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
      ((-52 - 1202*\[Nu] + 2325*\[Nu]^2 + 1522*\[Nu]^3)*\[Chi]S)/
       (78*(1 - 5*\[Nu] + 5*\[Nu]^2)))
 
f[5, 3] = 1 + v^3*(-(((10 - 54*\[Nu] + 62*\[Nu]^2)*\[Chi]A)/
        (3*\[Delta] - 6*\[Delta]*\[Nu])) + ((10 - 46*\[Nu] + 46*\[Nu]^2)*
        \[Chi]S)/(-3 + 6*\[Nu])) + v^4*(\[Kappa]S*(5/2 - 5*\[Nu]) + 
      (\[Kappa]A*(5 - 30*\[Nu] + 8*\[Nu]^2))/(2*\[Delta] - 
        4*\[Delta]*\[Nu]) + (5/2 - 10*\[Nu])*\[Chi]A^2 + 
      ((5 - 30*\[Nu] + 8*\[Nu]^2)*\[Chi]A*\[Chi]S)/
       (\[Delta] - 2*\[Delta]*\[Nu]) + (5*\[Chi]S^2)/2)
 
f[5, 4] = 1 + (v^2*(-17448 + 96019*\[Nu] - 127610*\[Nu]^2 + 33320*\[Nu]^3))/
     (2730*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
    v*((-3*\[Delta]*\[Nu]*\[Chi]A)/(1 - 5*\[Nu] + 5*\[Nu]^2) + 
      (3*(1 - 2*\[Nu])*\[Nu]*\[Chi]S)/(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
    v^3*(-(\[Delta]*(52 - 2468*\[Nu] + 1907*\[Nu]^2)*\[Chi]A)/
       (78*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
      ((-52 - 1454*\[Nu] + 3333*\[Nu]^2 + 1018*\[Nu]^3)*\[Chi]S)/
       (78*(1 - 5*\[Nu] + 5*\[Nu]^2)))
 
f[5, 5] = 1 + v^3*(-(((10 - 70*\[Nu] + 110*\[Nu]^2)*\[Chi]A)/
        (3*\[Delta] - 6*\[Delta]*\[Nu])) + (10*(1 - 3*\[Nu] + 3*\[Nu]^2)*
        \[Chi]S)/(-3 + 6*\[Nu])) + 
    v^4*((\[Kappa]A*(5 - 20*\[Nu]))/(2*\[Delta]) + 
      \[Kappa]S*(5/2 - 5*\[Nu]) + (5/2 - 10*\[Nu])*\[Chi]A^2 + 
      ((5 - 20*\[Nu])*\[Chi]A*\[Chi]S)/\[Delta] + (5*\[Chi]S^2)/2)
 
f[6, 1] = 1 + v*((-7*\[Nu]*\[Chi]A)/(2*\[Delta] - 2*\[Delta]*\[Nu]) + 
      (7*\[Nu]*\[Chi]S)/(2 - 6*\[Nu]))
 
f[6, 2] = 1 + v^3*((-2*\[Delta]*(14 - 53*\[Nu] + 36*\[Nu]^2)*\[Chi]A)/
       (7*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
      (2*(-14 + 115*\[Nu] - 278*\[Nu]^2 + 174*\[Nu]^3)*\[Chi]S)/
       (7*(1 - 5*\[Nu] + 5*\[Nu]^2)))
 
f[6, 3] = 1 + v*((-7*\[Nu]*\[Chi]A)/(2*\[Delta] - 2*\[Delta]*\[Nu]) + 
      (7*\[Nu]*\[Chi]S)/(2 - 6*\[Nu]))
 
f[6, 4] = 1 + v^3*((-2*\[Delta]*(14 - 65*\[Nu] + 60*\[Nu]^2)*\[Chi]A)/
       (7*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
      (2*(-14 + 103*\[Nu] - 230*\[Nu]^2 + 150*\[Nu]^3)*\[Chi]S)/
       (7*(1 - 5*\[Nu] + 5*\[Nu]^2)))
 
f[6, 5] = 1 + v*((-7*\[Nu]*\[Chi]A)/(2*\[Delta] - 2*\[Delta]*\[Nu]) + 
      (7*\[Nu]*\[Chi]S)/(2 - 6*\[Nu]))
 
f[6, 6] = 1 + v^3*((-2*\[Delta]*(14 - 85*\[Nu] + 100*\[Nu]^2)*\[Chi]A)/
       (7*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
      (2*(-14 + 83*\[Nu] - 150*\[Nu]^2 + 110*\[Nu]^3)*\[Chi]S)/
       (7*(1 - 5*\[Nu] + 5*\[Nu]^2)))
 
f[7, 2] = 1 + v*((4*\[Delta]*(1 - 2*\[Nu])*\[Nu]*\[Chi]A)/
       (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3) - 
      (4*\[Nu]*(1 - 4*\[Nu] + 2*\[Nu]^2)*\[Chi]S)/(-1 + 7*\[Nu] - 
        14*\[Nu]^2 + 7*\[Nu]^3))
 
f[7, 4] = 1 + v*((4*\[Delta]*(1 - 2*\[Nu])*\[Nu]*\[Chi]A)/
       (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3) - 
      (4*\[Nu]*(1 - 4*\[Nu] + 2*\[Nu]^2)*\[Chi]S)/(-1 + 7*\[Nu] - 
        14*\[Nu]^2 + 7*\[Nu]^3))
 
f[7, 6] = 1 + v*((4*\[Delta]*(1 - 2*\[Nu])*\[Nu]*\[Chi]A)/
       (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3) - 
      (4*\[Nu]*(1 - 4*\[Nu] + 2*\[Nu]^2)*\[Chi]S)/(-1 + 7*\[Nu] - 
        14*\[Nu]^2 + 7*\[Nu]^3))
(***************************************************)
(* \[Rho]lm = flm^(1/l) *)
\[Rho][2, 1] = 1 + v*((-3*\[Chi]A)/(4*\[Delta]) - (3*\[Chi]S)/4) + 
    v^2*(-59/56 + (23*\[Nu])/84 + (9*\[Chi]A^2)/(32*(-1 + 4*\[Nu])) - 
      (9*\[Chi]A*\[Chi]S)/(16*\[Delta]) - (9*\[Chi]S^2)/32) + 
    v^4*(-\[Kappa]A/(4*\[Delta]) + (\[Kappa]S*(-1 - 2*\[Nu]))/4 + 
      (-47009 - 43972*\[Nu] + 7404*\[Nu]^2)/56448 + 
      ((865 - 10422*\[Nu] - 7168*\[Nu]^2)*\[Chi]A^2)/(1792*(-1 + 4*\[Nu])) + 
      ((-865 + 5958*\[Nu])*\[Chi]A*\[Chi]S)/(896*\[Delta]) + 
      ((-865 + 1494*\[Nu])*\[Chi]S^2)/1792) + 
    v^6*((\[Kappa]S*(-161 - 148*\[Nu] + 212*\[Nu]^2))/672 + 
      (\[Kappa]A*(-161 + 174*\[Nu] + 1892*\[Nu]^2))/(672*\[Delta]) + 
      ((-9032393 + 54330988*\[Nu] - 33371924*\[Nu]^2 + 4558848*\[Nu]^3)*
        \[Chi]A^2)/(1806336*(-1 + 4*\[Nu])) + 
      ((9032393 - 28363212*\[Nu] + 4226836*\[Nu]^2)*\[Chi]A*\[Chi]S)/
       (903168*\[Delta]) + ((9032393 - 2395436*\[Nu] + 1280276*\[Nu]^2)*
        \[Chi]S^2)/1806336) + v^3*(((1177 + 662*\[Nu])*\[Chi]A)/
       (672*\[Delta]) - (27*\[Chi]A^3)/(128*\[Delta] - 512*\[Delta]*\[Nu]) + 
      ((1177 + 454*\[Nu])/672 + (81*\[Chi]A^2)/(128*(-1 + 4*\[Nu])))*
       \[Chi]S - (81*\[Chi]A*\[Chi]S^2)/(128*\[Delta]) - 
      (27*\[Chi]S^3)/128) + 
    v^5*(-((295905 - 979412*\[Nu] + 747316*\[Nu]^2)*\[Chi]A)/
       (225792*\[Delta]) - (3*(677 + 4054*\[Nu] + 21504*\[Nu]^2)*\[Chi]A^3)/
       (7168*\[Delta]*(-1 + 4*\[Nu])) + 
      ((-295905 + 111924*\[Nu] + 49100*\[Nu]^2)/225792 - 
        (9*(677 + 3398*\[Nu] + 7168*\[Nu]^2)*\[Chi]A^2)/
         (7168*(-1 + 4*\[Nu])))*\[Chi]S + (9*(677 + 2742*\[Nu])*\[Chi]A*
        \[Chi]S^2)/(7168*\[Delta]) + (3*(677 + 2086*\[Nu])*\[Chi]S^3)/7168 + 
      \[Kappa]A*((3/8 - 3/(16 - 64*\[Nu]))*\[Chi]A + ((3 - 24*\[Nu])*\[Chi]S)/
         (16*\[Delta])) + \[Kappa]S*(((3 - 18*\[Nu])*\[Chi]A)/(16*\[Delta]) + 
        (3/16 - (9*\[Nu])/8)*\[Chi]S))
 
\[Rho][2, 2] = 1 + (v^2*(-86 + 55*\[Nu]))/84 + 
    v^3*((-2*\[Delta]*\[Chi]A)/3 + (2*(-1 + \[Nu])*\[Chi]S)/3) + 
    v^5*(-(\[Delta]*(68 + 19*\[Nu])*\[Chi]A)/42 + 
      ((-204 + 343*\[Nu] + 209*\[Nu]^2)*\[Chi]S)/126) + 
    v^4*((\[Delta]*\[Kappa]A)/2 + \[Kappa]S*(1/2 - \[Nu]) + 
      (-82220 - 66050*\[Nu] + 19583*\[Nu]^2)/42336 + 
      (1/2 - 2*\[Nu])*\[Chi]A^2 + \[Delta]*\[Chi]A*\[Chi]S + \[Chi]S^2/2) + 
    v^6*((\[Delta]*\[Kappa]A*(134 - 139*\[Nu]))/168 + 
      (\[Kappa]S*(134 - 407*\[Nu] - 162*\[Nu]^2))/168 + 
      ((178 - 457*\[Nu] - 972*\[Nu]^2)*\[Chi]A^2)/504 + 
      (\[Delta]*(178 - 781*\[Nu])*\[Chi]A*\[Chi]S)/252 + 
      ((178 - 1817*\[Nu] + 560*\[Nu]^2)*\[Chi]S^2)/504) + 
    v^7*(\[Delta]*\[Lambda]A*(-1 + \[Nu]) + \[Lambda]S*(-1 + 3*\[Nu]) + 
      (\[Delta]*(74932 + 802240*\[Nu] + 97865*\[Nu]^2)*\[Chi]A)/63504 + 
      ((\[Delta] - 4*\[Delta]*\[Nu])*\[Chi]A^3)/3 + 
      ((74932 + 896988*\[Nu] - 245717*\[Nu]^2 + 50803*\[Nu]^3)/63504 + 
        (1 - 3*\[Nu] - 4*\[Nu]^2)*\[Chi]A^2)*\[Chi]S + 
      (\[Delta] + 2*\[Delta]*\[Nu])*\[Chi]A*\[Chi]S^2 + 
      (1/3 + \[Nu])*\[Chi]S^3 + \[Kappa]A*(((4 - 7*\[Nu])*\[Chi]A)/3 + 
        \[Delta]*(4/3 - 2*\[Nu])*\[Chi]S) + 
      \[Kappa]S*((\[Delta]*(4 + \[Nu])*\[Chi]A)/3 - 
        (2*(-2 + 7*\[Nu] + 3*\[Nu]^2)*\[Chi]S)/3))
 
\[Rho][3, 1] = 1 + (v^2*(-13 - 4*\[Nu]))/18 + 
    v^3*(((-4 + 11*\[Nu])*\[Chi]A)/(6*\[Delta]) + ((-4 + 13*\[Nu])*\[Chi]S)/
       6) + v^5*(((48 + 279*\[Nu] - 1774*\[Nu]^2)*\[Chi]A)/(108*\[Delta]) + 
      (4/9 + (67*\[Nu])/36 + (7*\[Nu]^2)/54)*\[Chi]S) + 
    v^4*(\[Kappa]S*(-5/6 - \[Nu]) + (\[Kappa]A*(-5 + 4*\[Nu]))/(6*\[Delta]) + 
      (-5/6 - 2*\[Nu])*\[Chi]A^2 + ((-5 + 4*\[Nu])*\[Chi]A*\[Chi]S)/
       (3*\[Delta]) - (5*\[Chi]S^2)/6) + 
    v^6*(-(\[Kappa]A*(1 + 218*\[Nu] - 944*\[Nu]^2))/(108*\[Delta]) + 
      \[Kappa]S*(-1/108 - (55*\[Nu])/27 + 2*\[Nu]^2) + 
      ((49 - 66*\[Nu] - 877*\[Nu]^2 + 1728*\[Nu]^3)*\[Chi]A^2)/
       (108*(-1 + 4*\[Nu])) - ((49 + 146*\[Nu] - 2315*\[Nu]^2)*\[Chi]A*
        \[Chi]S)/(54*\[Delta]) + ((-49 - 358*\[Nu] + 285*\[Nu]^2)*\[Chi]S^2)/
       108)
 
\[Rho][3, 2] = 1 + (4*v*\[Nu]*\[Chi]S)/(3 - 9*\[Nu]) + 
    v^2*((328 - 1115*\[Nu] + 320*\[Nu]^2)/(270*(-1 + 3*\[Nu])) - 
      (16*\[Nu]^2*\[Chi]S^2)/(9*(1 - 3*\[Nu])^2)) + 
    v^4*((\[Delta]*\[Kappa]A*(-1 + \[Nu]))/(-3 + 9*\[Nu]) + 
      (\[Kappa]S*(1 - 3*\[Nu] + 6*\[Nu]^2))/(3 - 9*\[Nu]) + 
      (-1444528 + 8050045*\[Nu] - 4725605*\[Nu]^2 - 20338960*\[Nu]^3 + 
        3085640*\[Nu]^4)/(1603800*(1 - 3*\[Nu])^2) + 
      ((1 - 9*\[Nu] + 12*\[Nu]^2)*\[Chi]A^2)/(3 - 9*\[Nu]) - 
      (2*\[Delta]*(-9 + 44*\[Nu] + 25*\[Nu]^2)*\[Chi]A*\[Chi]S)/
       (27*(1 - 3*\[Nu])^2) + ((-81 + 387*\[Nu] - 1435*\[Nu]^2 + 
         1997*\[Nu]^3 + 2452*\[Nu]^4)*\[Chi]S^2)/(243*(-1 + 3*\[Nu])^3)) + 
    v^3*((\[Delta]*(2 + 13*\[Nu])*\[Chi]A)/(9 - 27*\[Nu]) + 
      ((90 - 1478*\[Nu] + 2515*\[Nu]^2 + 3035*\[Nu]^3)*\[Chi]S)/
       (405*(1 - 3*\[Nu])^2) - (320*\[Nu]^3*\[Chi]S^3)/
       (81*(-1 + 3*\[Nu])^3)) + 
    v^5*((\[Delta]*(-245344 + 1128531*\[Nu] - 1514740*\[Nu]^2 + 
         889673*\[Nu]^3)*\[Chi]A)/(106920*(1 - 3*\[Nu])^2) + 
      (8*\[Delta]*\[Kappa]A*(-1 + \[Nu])*\[Nu]*\[Chi]S)/(9*(1 - 3*\[Nu])^2) - 
      (8*\[Kappa]S*\[Nu]*(1 - 3*\[Nu] + 6*\[Nu]^2)*\[Chi]S)/
       (9*(1 - 3*\[Nu])^2) + ((2208096 - 20471053*\[Nu] + 70519165*\[Nu]^2 - 
          101706029*\[Nu]^3 + 40204523*\[Nu]^4 + 11842250*\[Nu]^5)/
         (962280*(-1 + 3*\[Nu])^3) - (8*\[Nu]*(1 - 9*\[Nu] + 12*\[Nu]^2)*
          \[Chi]A^2)/(9*(1 - 3*\[Nu])^2))*\[Chi]S - 
      (16*\[Delta]*\[Nu]*(-9 + 46*\[Nu] + 38*\[Nu]^2)*\[Chi]A*\[Chi]S^2)/
       (81*(-1 + 3*\[Nu])^3) + (8*\[Nu]*(-243 + 1269*\[Nu] - 5029*\[Nu]^2 + 
         5441*\[Nu]^3 + 12022*\[Nu]^4)*\[Chi]S^3)/(2187*(1 - 3*\[Nu])^4))
 
\[Rho][3, 3] = 1 + (v^2*(-7 + 4*\[Nu]))/6 + 
    v^3*(((-4 + 19*\[Nu])*\[Chi]A)/(6*\[Delta]) + ((-4 + 5*\[Nu])*\[Chi]S)/
       6) + v^5*(((-80 + 299*\[Nu] + 18*\[Nu]^2)*\[Chi]A)/(60*\[Delta]) + 
      ((-80 + 181*\[Nu] + 94*\[Nu]^2)*\[Chi]S)/60) + 
    v^4*((\[Kappa]A*(1 - 4*\[Nu]))/(2*\[Delta]) + \[Kappa]S*(1/2 - \[Nu]) + 
      (1/2 - 2*\[Nu])*\[Chi]A^2 + ((1 - 4*\[Nu])*\[Chi]A*\[Chi]S)/\[Delta] + 
      \[Chi]S^2/2) + v^6*((\[Kappa]S*(7 - 28*\[Nu] - 8*\[Nu]^2))/12 + 
      (\[Kappa]A*(7 - 42*\[Nu] + 48*\[Nu]^2))/(12*\[Delta]) + 
      ((5 - 58*\[Nu] + 95*\[Nu]^2 + 192*\[Nu]^3)*\[Chi]A^2)/
       (36 - 144*\[Nu]) + ((5 - 102*\[Nu] + 265*\[Nu]^2)*\[Chi]A*\[Chi]S)/
       (18*\[Delta]) + ((5 - 146*\[Nu] + 47*\[Nu]^2)*\[Chi]S^2)/36)
 
\[Rho][4, 1] = 1 + v*((-5*\[Nu]*\[Chi]A)/(8*\[Delta] - 16*\[Delta]*\[Nu]) + 
      (5*\[Nu]*\[Chi]S)/(8 - 16*\[Nu])) + 
    v^2*((602 - 1385*\[Nu] + 288*\[Nu]^2)/(528*(-1 + 2*\[Nu])) + 
      (75*\[Nu]^2*\[Chi]A^2)/(128*(1 - 2*\[Nu])^2*(-1 + 4*\[Nu])) + 
      (75*\[Nu]^2*\[Chi]A*\[Chi]S)/(64*\[Delta]*(1 - 2*\[Nu])^2) - 
      (75*\[Nu]^2*\[Chi]S^2)/(128*(1 - 2*\[Nu])^2)) + 
    v^4*(\[Kappa]S*(3/8 - (3*\[Nu])/4) + 
      (\[Kappa]A*(3 - 18*\[Nu] - 4*\[Nu]^2))/(8*\[Delta] - 
        16*\[Delta]*\[Nu]) + ((25344 - 411136*\[Nu] + 2624414*\[Nu]^2 - 
         7125275*\[Nu]^3 + 8297344*\[Nu]^4 - 3244032*\[Nu]^5)*\[Chi]A^2)/
       (67584*(-1 + 2*\[Nu])^3*(-1 + 4*\[Nu])) + 
      ((-25344 + 253440*\[Nu] - 598850*\[Nu]^2 + 433253*\[Nu]^3 - 
         54272*\[Nu]^4)*\[Chi]A*\[Chi]S)/(33792*\[Delta]*(-1 + 2*\[Nu])^3) + 
      ((-25344 + 95744*\[Nu] - 266718*\[Nu]^2 + 253467*\[Nu]^3 + 
         160640*\[Nu]^4)*\[Chi]S^2)/(67584*(-1 + 2*\[Nu])^3)) + 
    v^3*((\[Nu]*(9762 - 34465*\[Nu] + 30992*\[Nu]^2)*\[Chi]A)/
       (4224*\[Delta]*(1 - 2*\[Nu])^2) + (875*\[Nu]^3*\[Chi]A^3)/
       (1024*(-1 + 2*\[Nu])^3*(\[Delta] - 4*\[Delta]*\[Nu])) + 
      ((\[Nu]*(-4482 - 479*\[Nu] + 17776*\[Nu]^2))/(4224*(1 - 2*\[Nu])^2) + 
        (2625*\[Nu]^3*\[Chi]A^2)/(1024*(-1 + 2*\[Nu])^3*(-1 + 4*\[Nu])))*
       \[Chi]S + (2625*\[Nu]^3*\[Chi]A*\[Chi]S^2)/(1024*\[Delta]*
        (-1 + 2*\[Nu])^3) - (875*\[Nu]^3*\[Chi]S^3)/(1024*(-1 + 2*\[Nu])^3))
 
\[Rho][4, 2] = 1 + (v^2*(1146 - 3530*\[Nu] + 285*\[Nu]^2))/
     (1320*(-1 + 3*\[Nu])) + v^3*((\[Delta]*(10 - 21*\[Nu])*\[Chi]A)/
       (-15 + 45*\[Nu]) + ((10 - 59*\[Nu] + 78*\[Nu]^2)*\[Chi]S)/
       (-15 + 45*\[Nu])) + 
    v^5*((\[Delta]*(-420 + 23816*\[Nu] - 129270*\[Nu]^2 + 184725*\[Nu]^3)*
        \[Chi]A)/(6600*(1 - 3*\[Nu])^2) + 
      ((-420 + 14984*\[Nu] - 74658*\[Nu]^2 + 96555*\[Nu]^3 + 11790*\[Nu]^4)*
        \[Chi]S)/(6600*(1 - 3*\[Nu])^2)) + 
    v^4*((\[Delta]*\[Kappa]A)/(2 - 6*\[Nu]) + 
      (\[Kappa]S*(1 - 2*\[Nu] + 6*\[Nu]^2))/(2 - 6*\[Nu]) + 
      ((1 - 4*\[Nu] + 12*\[Nu]^2)*\[Chi]A^2)/(2 - 6*\[Nu]) + 
      (\[Delta]*\[Chi]A*\[Chi]S)/(1 - 3*\[Nu]) + \[Chi]S^2/(2 - 6*\[Nu]))
 
\[Rho][4, 3] = 1 + v*((-5*\[Nu]*\[Chi]A)/(8*\[Delta] - 16*\[Delta]*\[Nu]) + 
      (5*\[Nu]*\[Chi]S)/(8 - 16*\[Nu])) + 
    v^2*((222 - 547*\[Nu] + 160*\[Nu]^2)/(176*(-1 + 2*\[Nu])) + 
      (75*\[Nu]^2*\[Chi]A^2)/(128*(1 - 2*\[Nu])^2*(-1 + 4*\[Nu])) + 
      (75*\[Nu]^2*\[Chi]A*\[Chi]S)/(64*\[Delta]*(1 - 2*\[Nu])^2) - 
      (75*\[Nu]^2*\[Chi]S^2)/(128*(1 - 2*\[Nu])^2)) + 
    v^4*(\[Kappa]S*(3/8 - (3*\[Nu])/4) + 
      (\[Kappa]A*(3 - 18*\[Nu] + 12*\[Nu]^2))/(8*\[Delta] - 
        16*\[Delta]*\[Nu]) + ((25344 - 411136*\[Nu] + 2665694*\[Nu]^2 - 
         7365275*\[Nu]^3 + 8645824*\[Nu]^4 - 3244032*\[Nu]^5)*\[Chi]A^2)/
       (67584*(-1 + 2*\[Nu])^3*(-1 + 4*\[Nu])) + 
      ((-25344 + 253440*\[Nu] - 692738*\[Nu]^2 + 808805*\[Nu]^3 - 
         396224*\[Nu]^4)*\[Chi]A*\[Chi]S)/(33792*\[Delta]*(-1 + 2*\[Nu])^3) + 
      ((-25344 + 95744*\[Nu] - 307998*\[Nu]^2 + 343707*\[Nu]^3 + 
         111680*\[Nu]^4)*\[Chi]S^2)/(67584*(-1 + 2*\[Nu])^3)) + 
    v^3*((\[Nu]*(11298 - 43105*\[Nu] + 43088*\[Nu]^2)*\[Chi]A)/
       (4224*\[Delta]*(1 - 2*\[Nu])^2) + (875*\[Nu]^3*\[Chi]A^3)/
       (1024*(-1 + 2*\[Nu])^3*(\[Delta] - 4*\[Delta]*\[Nu])) + 
      ((\[Nu]*(-6018 + 3169*\[Nu] + 15664*\[Nu]^2))/(4224*(1 - 2*\[Nu])^2) + 
        (2625*\[Nu]^3*\[Chi]A^2)/(1024*(-1 + 2*\[Nu])^3*(-1 + 4*\[Nu])))*
       \[Chi]S + (2625*\[Nu]^3*\[Chi]A*\[Chi]S^2)/(1024*\[Delta]*
        (-1 + 2*\[Nu])^3) - (875*\[Nu]^3*\[Chi]S^3)/(1024*(-1 + 2*\[Nu])^3))
 
\[Rho][4, 4] = 1 + (v^2*(1614 - 5870*\[Nu] + 2625*\[Nu]^2))/
     (1320*(-1 + 3*\[Nu])) + v^3*((\[Delta]*(10 - 39*\[Nu])*\[Chi]A)/
       (-15 + 45*\[Nu]) + ((10 - 41*\[Nu] + 42*\[Nu]^2)*\[Chi]S)/
       (-15 + 45*\[Nu])) + 
    v^5*((\[Delta]*(-8280 + 42716*\[Nu] - 57990*\[Nu]^2 + 8955*\[Nu]^3)*
        \[Chi]A)/(6600*(1 - 3*\[Nu])^2) + 
      ((-8280 + 66284*\[Nu] - 176418*\[Nu]^2 + 128085*\[Nu]^3 + 
         88650*\[Nu]^4)*\[Chi]S)/(6600*(1 - 3*\[Nu])^2)) + 
    v^4*((\[Delta]*\[Kappa]A)/2 + \[Kappa]S*(1/2 - \[Nu]) + 
      (1/2 - 2*\[Nu])*\[Chi]A^2 + \[Delta]*\[Chi]A*\[Chi]S + \[Chi]S^2/2)
 
\[Rho][5, 1] = 1 + v^3*(-(((10 - 46*\[Nu] + 38*\[Nu]^2)*\[Chi]A)/
        (15*\[Delta] - 30*\[Delta]*\[Nu])) + 
      ((10 - 54*\[Nu] + 54*\[Nu]^2)*\[Chi]S)/(-15 + 30*\[Nu])) + 
    v^4*(\[Kappa]S*(1/2 - \[Nu]) + (\[Kappa]A*(5 - 30*\[Nu] - 8*\[Nu]^2))/
       (10*\[Delta] - 20*\[Delta]*\[Nu]) + (1/2 - 2*\[Nu])*\[Chi]A^2 + 
      ((5 - 30*\[Nu] - 8*\[Nu]^2)*\[Chi]A*\[Chi]S)/
       (5*\[Delta] - 10*\[Delta]*\[Nu]) + \[Chi]S^2/2)
 
\[Rho][5, 2] = 1 + v*((-3*\[Delta]*\[Nu]*\[Chi]A)/
       (5*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (3*(1 - 2*\[Nu])*\[Nu]*\[Chi]S)/
       (5*(1 - 5*\[Nu] + 5*\[Nu]^2))) + 
    v^2*((-15828 + 84679*\[Nu] - 104930*\[Nu]^2 + 21980*\[Nu]^3)/
       (13650*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
      (18*\[Nu]^2*(-1 + 4*\[Nu])*\[Chi]A^2)/(25*(1 - 5*\[Nu] + 5*\[Nu]^2)^
         2) + (36*\[Delta]*(1 - 2*\[Nu])*\[Nu]^2*\[Chi]A*\[Chi]S)/
       (25*(1 - 5*\[Nu] + 5*\[Nu]^2)^2) - (18*(1 - 2*\[Nu])^2*\[Nu]^2*
        \[Chi]S^2)/(25*(1 - 5*\[Nu] + 5*\[Nu]^2)^2)) + 
    v^3*(-(\[Delta]*(9100 - 243364*\[Nu] + 1213877*\[Nu]^2 - 
          1907465*\[Nu]^3 + 963865*\[Nu]^4)*\[Chi]A)/
       (68250*(1 - 5*\[Nu] + 5*\[Nu]^2)^2) + 
      (162*\[Delta]*\[Nu]^3*(-1 + 4*\[Nu])*\[Chi]A^3)/
       (125*(1 - 5*\[Nu] + 5*\[Nu]^2)^3) + 
      ((-9100 + 25086*\[Nu] + 17105*\[Nu]^2 + 471681*\[Nu]^3 - 
          2079455*\[Nu]^4 + 1859270*\[Nu]^5)/(68250*(1 - 5*\[Nu] + 5*\[Nu]^2)^
           2) + (486*\[Nu]^3*(1 - 6*\[Nu] + 8*\[Nu]^2)*\[Chi]A^2)/
         (125*(1 - 5*\[Nu] + 5*\[Nu]^2)^3))*\[Chi]S - 
      (486*\[Delta]*(1 - 2*\[Nu])^2*\[Nu]^3*\[Chi]A*\[Chi]S^2)/
       (125*(1 - 5*\[Nu] + 5*\[Nu]^2)^3) - (162*\[Nu]^3*(-1 + 2*\[Nu])^3*
        \[Chi]S^3)/(125*(1 - 5*\[Nu] + 5*\[Nu]^2)^3))
 
\[Rho][5, 3] = 1 + v^3*(-(((10 - 54*\[Nu] + 62*\[Nu]^2)*\[Chi]A)/
        (15*\[Delta] - 30*\[Delta]*\[Nu])) + 
      ((10 - 46*\[Nu] + 46*\[Nu]^2)*\[Chi]S)/(-15 + 30*\[Nu])) + 
    v^4*(\[Kappa]S*(1/2 - \[Nu]) + (\[Kappa]A*(5 - 30*\[Nu] + 8*\[Nu]^2))/
       (10*\[Delta] - 20*\[Delta]*\[Nu]) + (1/2 - 2*\[Nu])*\[Chi]A^2 + 
      ((5 - 30*\[Nu] + 8*\[Nu]^2)*\[Chi]A*\[Chi]S)/
       (5*\[Delta] - 10*\[Delta]*\[Nu]) + \[Chi]S^2/2)
 
\[Rho][5, 4] = 1 + v*((-3*\[Delta]*\[Nu]*\[Chi]A)/
       (5*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (3*(1 - 2*\[Nu])*\[Nu]*\[Chi]S)/
       (5*(1 - 5*\[Nu] + 5*\[Nu]^2))) + 
    v^2*((-17448 + 96019*\[Nu] - 127610*\[Nu]^2 + 33320*\[Nu]^3)/
       (13650*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
      (18*\[Nu]^2*(-1 + 4*\[Nu])*\[Chi]A^2)/(25*(1 - 5*\[Nu] + 5*\[Nu]^2)^
         2) + (36*\[Delta]*(1 - 2*\[Nu])*\[Nu]^2*\[Chi]A*\[Chi]S)/
       (25*(1 - 5*\[Nu] + 5*\[Nu]^2)^2) - (18*(1 - 2*\[Nu])^2*\[Nu]^2*
        \[Chi]S^2)/(25*(1 - 5*\[Nu] + 5*\[Nu]^2)^2)) + 
    v^3*(-(\[Delta]*(9100 - 268024*\[Nu] + 1386497*\[Nu]^2 - 
          2296805*\[Nu]^3 + 1268785*\[Nu]^4)*\[Chi]A)/
       (68250*(1 - 5*\[Nu] + 5*\[Nu]^2)^2) + 
      (162*\[Delta]*\[Nu]^3*(-1 + 4*\[Nu])*\[Chi]A^3)/
       (125*(1 - 5*\[Nu] + 5*\[Nu]^2)^3) + 
      ((-9100 + 426*\[Nu] + 239045*\[Nu]^2 - 174699*\[Nu]^3 - 
          1436855*\[Nu]^4 + 1690430*\[Nu]^5)/(68250*(1 - 5*\[Nu] + 5*\[Nu]^2)^
           2) + (486*\[Nu]^3*(1 - 6*\[Nu] + 8*\[Nu]^2)*\[Chi]A^2)/
         (125*(1 - 5*\[Nu] + 5*\[Nu]^2)^3))*\[Chi]S - 
      (486*\[Delta]*(1 - 2*\[Nu])^2*\[Nu]^3*\[Chi]A*\[Chi]S^2)/
       (125*(1 - 5*\[Nu] + 5*\[Nu]^2)^3) - (162*\[Nu]^3*(-1 + 2*\[Nu])^3*
        \[Chi]S^3)/(125*(1 - 5*\[Nu] + 5*\[Nu]^2)^3))
 
\[Rho][5, 5] = 1 + v^3*(-(((2 - 14*\[Nu] + 22*\[Nu]^2)*\[Chi]A)/
        (3*\[Delta] - 6*\[Delta]*\[Nu])) + 
      ((2 - 6*\[Nu] + 6*\[Nu]^2)*\[Chi]S)/(-3 + 6*\[Nu])) + 
    v^4*((\[Kappa]A*(1 - 4*\[Nu]))/(2*\[Delta]) + \[Kappa]S*(1/2 - \[Nu]) + 
      (1/2 - 2*\[Nu])*\[Chi]A^2 + ((1 - 4*\[Nu])*\[Chi]A*\[Chi]S)/\[Delta] + 
      \[Chi]S^2/2)
 
\[Rho][6, 1] = 1 + v*((7*\[Nu]*\[Chi]A)/(12*\[Delta]*(-1 + \[Nu])) + 
      (7*\[Nu]*\[Chi]S)/(12 - 36*\[Nu])) + 
    v^2*((-245*\[Nu]^2*\[Chi]A^2)/(288*\[Delta]^2*(-1 + \[Nu])^2) + 
      (245*\[Nu]^2*\[Chi]A*\[Chi]S)/(144*\[Delta]*(1 - 4*\[Nu] + 
         3*\[Nu]^2)) - (245*\[Nu]^2*\[Chi]S^2)/(72*(2 - 6*\[Nu])^2))
 
\[Rho][6, 2] = 1 + v^3*(-(\[Delta]*(14 - 53*\[Nu] + 36*\[Nu]^2)*\[Chi]A)/
       (21*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
      ((-14 + 115*\[Nu] - 278*\[Nu]^2 + 174*\[Nu]^3)*\[Chi]S)/
       (21*(1 - 5*\[Nu] + 5*\[Nu]^2)))
 
\[Rho][6, 3] = 1 + v*((7*\[Nu]*\[Chi]A)/(12*\[Delta]*(-1 + \[Nu])) + 
      (7*\[Nu]*\[Chi]S)/(12 - 36*\[Nu])) + 
    v^2*((-245*\[Nu]^2*\[Chi]A^2)/(288*\[Delta]^2*(-1 + \[Nu])^2) + 
      (245*\[Nu]^2*\[Chi]A*\[Chi]S)/(144*\[Delta]*(1 - 4*\[Nu] + 
         3*\[Nu]^2)) - (245*\[Nu]^2*\[Chi]S^2)/(72*(2 - 6*\[Nu])^2))
 
\[Rho][6, 4] = 1 + v^3*(-(\[Delta]*(14 - 65*\[Nu] + 60*\[Nu]^2)*\[Chi]A)/
       (21*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
      ((-14 + 103*\[Nu] - 230*\[Nu]^2 + 150*\[Nu]^3)*\[Chi]S)/
       (21*(1 - 5*\[Nu] + 5*\[Nu]^2)))
 
\[Rho][6, 5] = 1 + v*((7*\[Nu]*\[Chi]A)/(12*\[Delta]*(-1 + \[Nu])) + 
      (7*\[Nu]*\[Chi]S)/(12 - 36*\[Nu])) + 
    v^2*((-245*\[Nu]^2*\[Chi]A^2)/(288*\[Delta]^2*(-1 + \[Nu])^2) + 
      (245*\[Nu]^2*\[Chi]A*\[Chi]S)/(144*\[Delta]*(1 - 4*\[Nu] + 
         3*\[Nu]^2)) - (245*\[Nu]^2*\[Chi]S^2)/(72*(2 - 6*\[Nu])^2))
 
\[Rho][6, 6] = 1 + v^3*(-(\[Delta]*(14 - 85*\[Nu] + 100*\[Nu]^2)*\[Chi]A)/
       (21*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
      ((-14 + 83*\[Nu] - 150*\[Nu]^2 + 110*\[Nu]^3)*\[Chi]S)/
       (21*(1 - 5*\[Nu] + 5*\[Nu]^2)))
 
\[Rho][7, 2] = 1 + v*((4*\[Delta]*(1 - 2*\[Nu])*\[Nu]*\[Chi]A)/
       (7*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)) - 
      (4*\[Nu]*(1 - 4*\[Nu] + 2*\[Nu]^2)*\[Chi]S)/
       (7*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)))
 
\[Rho][7, 4] = 1 + v*((4*\[Delta]*(1 - 2*\[Nu])*\[Nu]*\[Chi]A)/
       (7*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)) - 
      (4*\[Nu]*(1 - 4*\[Nu] + 2*\[Nu]^2)*\[Chi]S)/
       (7*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)))
 
\[Rho][7, 6] = 1 + v*((4*\[Delta]*(1 - 2*\[Nu])*\[Nu]*\[Chi]A)/
       (7*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)) - 
      (4*\[Nu]*(1 - 4*\[Nu] + 2*\[Nu]^2)*\[Chi]S)/
       (7*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)))
(***************************************************)
(* \[Delta]lm *)
\[Delta][2, 1] := (-25*v^5*\[Nu])/2 + (2*\[Omega]E)/3 + 
    (-((68 + 69*\[Nu])*\[Chi]A)/(140*\[Delta]) + (-17/35 - (41*\[Nu])/28)*
       \[Chi]S)*\[Omega]E^2
 
\[Delta][2, 2] := (7*\[Omega]E)/3 + ((-4*\[Delta]*\[Chi]A)/3 + 
      (4*(-1 + 2*\[Nu])*\[Chi]S)/3)*\[Omega]E^2
 
\[Delta][3, 1] := (13*\[Omega]E)/30 + 
    (((61 - 45*\[Nu])*\[Chi]A)/(20*\[Delta]) + ((61 + 77*\[Nu])*\[Chi]S)/20)*
     \[Omega]E^2
 
\[Delta][3, 2] := v^4*((4*\[Delta]*\[Chi]A)/(1 - 3*\[Nu]) + 
      (4*(5 - 25*\[Nu] + 9*\[Nu]^2)*\[Chi]S)/(5*(1 - 3*\[Nu])^2)) + 
    v^5*((-16*\[Delta]*\[Nu]*\[Chi]A*\[Chi]S)/(1 - 3*\[Nu])^2 + 
      (16*\[Nu]*(5 - 25*\[Nu] + 9*\[Nu]^2)*\[Chi]S^2)/(5*(-1 + 3*\[Nu])^3)) + 
    ((10 + 33*\[Nu])*\[Omega]E)/(15 - 45*\[Nu])
 
\[Delta][3, 3] := (13*\[Omega]E)/10 + 
    (((-2187 + 7339*\[Nu])*\[Chi]A)/(540*\[Delta]) + 
      (-81/20 + (593*\[Nu])/108)*\[Chi]S)*\[Omega]E^2
 
\[Delta][4, 1] := v^4*(((11 - 55*\[Nu] + 1599*\[Nu]^2)*\[Chi]A)/
       (12*\[Delta]*(1 - 2*\[Nu])^2) + ((11 - 33*\[Nu] - 1511*\[Nu]^2)*
        \[Chi]S)/(12*(1 - 2*\[Nu])^2)) + ((2 + 507*\[Nu])*\[Omega]E)/
     (10 - 20*\[Nu])
 
\[Delta][4, 3] := v^4*(((891 + \[Nu]*(-7815 + 17999*\[Nu]))*\[Chi]A)/
       (324*\[Delta]*(1 - 2*\[Nu])^2) + ((891 + \[Nu]*(-6033 + 2569*\[Nu]))*
        \[Chi]S)/(324*(1 - 2*\[Nu])^2)) + ((486 + 4961*\[Nu])*\[Omega]E)/
     (810 - 1620*\[Nu])


==> anc/modes_3.5PNspin.dat.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to "Spin contributions to the gravitational-waveform modes for spin-aligned binaries at the 3.5PN order"*)


(* ::Text:: *)
(*Quentin Henry, Sylvain Marsat, Mohammed Khalil*)
(*This file contains  the spin-weighted spherical harmonics modes with spin contributions*)
(*to 3.5PN order, for circular orbits and aligned spins (Sec. IV. A in the paper)*)


(*
Notation:
\[Nu] = m1 m2 / M is the symmetric mass ratio 
\[Delta] = (m1 - m2) / M is the antisymmetric mass ratio 
M = m1 + m2 is the total mass
x = (G M \[Omega] / c^3)^(2/3), where \[Omega] is the orbital frequency
\[Psi] is a phase defined in Eq. (4.1)
R is the distance from the observer to the source
S = S1 + S2
\[CapitalSigma] = M/m2 S2 - M/m1 S1
(\[Kappa]1, \[Kappa]2, \[Lambda]1, \[Lambda]2) are the spin multipole constants, which equal 1 for black holes
\[Kappa]p = \[Kappa]1 + \[Kappa]2, \[Kappa]m = \[Kappa]1 - \[Kappa]2
\[Lambda]p = \[Lambda]1 + \[Lambda]2, \[Lambda]m = \[Lambda]1 - \[Lambda]2
*)


h[2, 1] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((I/3)*Sqrt[x]*\[Delta] + 
      x^(3/2)*\[Delta]*((-17*I)/84 + ((5*I)/21)*\[Nu]) + 
      ((I/2)*x*\[CapitalSigma])/(G*M^2) + 
      x^3*((S*\[Delta]*((-331*I)/756 + ((386*I)/189)*\[Nu]) + 
          ((293*I)/756 - ((2615*I)/1512)*\[Nu] - ((1723*I)/378)*\[Nu]^2)*
           \[CapitalSigma])/(G*M^2) + (S^2*(I/2 + (I/4)*\[Kappa]p)*
           \[CapitalSigma] + S*((I/2)*\[Delta] - (I/4)*\[Kappa]m + 
            (I/4)*\[Delta]*\[Kappa]p)*\[CapitalSigma]^2 + 
          ((-I/8)*\[Delta]*\[Kappa]m + \[Kappa]p*(I/8 - (I/4)*\[Nu]) - 
            (I/2)*\[Nu])*\[CapitalSigma]^3)/(G^3*M^6)) + 
      x^(5/2)*((S^2*(I*\[Delta] - (I/3)*\[Kappa]m + (I/2)*\[Delta]*
             \[Kappa]p) + S*(-I/3 - ((5*I)/6)*\[Delta]*\[Kappa]m + 
            \[Kappa]p*((5*I)/6 - (2*I)*\[Nu]) - (4*I)*\[Nu])*
           \[CapitalSigma] + (\[Delta]*\[Kappa]p*((5*I)/12 - (I/2)*\[Nu]) + 
            \[Delta]*(-I/2 - I*\[Nu]) + \[Kappa]m*((-5*I)/12 + 
              ((4*I)/3)*\[Nu]))*\[CapitalSigma]^2)/(G^2*M^4) + 
        (\[CapitalSigma]*(1/4 + (I/2)*Pi + Log[2]))/(G*M^2)) + 
      x^(7/2)*((S^2*(\[Delta]*\[Kappa]p*((47*I)/336 - (I/14)*\[Nu]) + 
            \[Delta]*((41*I)/42 - (I/7)*\[Nu]) + \[Kappa]m*((23*I)/48 - 
              ((191*I)/72)*\[Nu])) + S*((-29*I)/21 + \[Delta]*\[Kappa]m*
             ((19*I)/56 - ((1301*I)/504)*\[Nu]) + ((100*I)/21)*\[Nu] + 
            ((4*I)/7)*\[Nu]^2 + \[Kappa]p*((-19*I)/56 + ((1019*I)/504)*
               \[Nu] + ((2*I)/7)*\[Nu]^2))*\[CapitalSigma] + 
          (\[Delta]*\[Kappa]p*((-19*I)/112 + ((145*I)/126)*\[Nu] + 
              (I/14)*\[Nu]^2) + \[Delta]*((-6*I)/7 + ((59*I)/21)*\[Nu] + 
              (I/7)*\[Nu]^2) + \[Kappa]m*((19*I)/112 - ((751*I)/504)*\[Nu] + 
              ((1265*I)/504)*\[Nu]^2))*\[CapitalSigma]^2)/(G^2*M^4) + 
        (S*\[Delta]*(-181/210 - ((43*I)/21)*Pi - (86*Log[2])/21) + 
          \[CapitalSigma]*(-79/84 - ((79*I)/42)*Pi - (79*Log[2])/21 + 
            \[Nu]*(1951/280 + ((257*I)/84)*Pi + (257*Log[2])/42)))/(G*M^2)) + 
      x^2*((((-43*I)/21)*S*\[Delta] + ((-79*I)/42 + ((139*I)/42)*\[Nu])*
           \[CapitalSigma])/(G*M^2) + \[Delta]*(1/6 + (I/3)*Pi + 
          Log[16]/6))))/(c^2*E^(I*\[Psi])*R)
 
h[2, 2] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(1 + x*(-107/42 + (55*\[Nu])/42) + 
      (x^(5/2)*(S*(-163/63 - (92*\[Nu])/63) + \[Delta]*
          (-1/21 + (20*\[Nu])/63)*\[CapitalSigma]))/(G*M^2) + 
      x^(3/2)*(2*Pi + (-2*S - (2*\[Delta]*\[CapitalSigma])/3)/(G*M^2)) + 
      x^2*(-2173/1512 - (1069*\[Nu])/216 + (2047*\[Nu]^2)/1512 + 
        (S^2*(2 + \[Kappa]p) + S*(2*\[Delta] - \[Kappa]m + 
            \[Delta]*\[Kappa]p)*\[CapitalSigma] + 
          (-(\[Delta]*\[Kappa]m)/2 + \[Kappa]p*(1/2 - \[Nu]) - 2*\[Nu])*
           \[CapitalSigma]^2)/(G^2*M^4)) + 
      x^3*((((-4*I)/3 - 4*Pi)*S - (4*Pi*\[Delta]*\[CapitalSigma])/3)/
         (G*M^2) + (S^2*(-404/63 + (55*\[Delta]*\[Kappa]m)/42 + 
            (68*\[Nu])/21 + \[Kappa]p*(-31/42 + (34*\[Nu])/21)) + 
          S*(\[Kappa]m*(43/21 - (48*\[Nu])/7) + \[Delta]*\[Kappa]p*
             (-43/21 + (34*\[Nu])/21) + \[Delta]*(-481/63 + (68*\[Nu])/21))*
           \[CapitalSigma] + (-5/3 + \[Delta]*\[Kappa]m*
             (43/42 - (89*\[Nu])/42) + (172*\[Nu])/21 - (68*\[Nu]^2)/21 + 
            \[Kappa]p*(-43/42 + (25*\[Nu])/6 - (34*\[Nu]^2)/21))*
           \[CapitalSigma]^2)/(G^2*M^4)) + 
      x^(7/2)*((S*(1061/84 + (4043*\[Nu])/84 + (499*\[Nu]^2)/84) + 
          \[Delta]*(3931/756 + (7813*\[Nu])/378 + (1025*\[Nu]^2)/252)*
           \[CapitalSigma])/(G*M^2) + (S^2*(4*Pi + 2*Pi*\[Kappa]p) + 
          S*(4*Pi*\[Delta] - 2*Pi*\[Kappa]m + 2*Pi*\[Delta]*\[Kappa]p)*
           \[CapitalSigma] + (-(Pi*\[Delta]*\[Kappa]m) - 4*Pi*\[Nu] + 
            \[Kappa]p*(Pi - 2*Pi*\[Nu]))*\[CapitalSigma]^2)/(G^2*M^4) + 
        (S^3*(32/3 - (2*\[Kappa]p)/3 - 2*\[Lambda]p) + 
          S^2*((-7*\[Kappa]m)/3 - (\[Delta]*\[Kappa]p)/3 + 3*\[Lambda]m + 
            \[Delta]*(52/3 - 3*\[Lambda]p))*\[CapitalSigma] + 
          S*(20/3 - 3*\[Delta]*\[Kappa]m + 3*\[Delta]*\[Lambda]m - 
            3*\[Lambda]p + \[Kappa]p*(3 - (2*\[Nu])/3) + 
            (-112/3 + 6*\[Lambda]p)*\[Nu])*\[CapitalSigma]^2 + 
          (\[Lambda]m + \[Delta]*\[Kappa]p*(5/3 - \[Nu]/3) - 
            3*\[Lambda]m*\[Nu] + \[Kappa]m*(-5/3 + (11*\[Nu])/3) + 
            \[Delta]*(-\[Lambda]p + (-20/3 + \[Lambda]p)*\[Nu]))*
           \[CapitalSigma]^3)/(G^3*M^6))))/(c^2*E^((2*I)*\[Psi])*R)
 
h[3, 1] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(((I/12)*Sqrt[x]*\[Delta])/Sqrt[14] + 
      x^(3/2)*\[Delta]*((-I/9)*Sqrt[2/7] - ((I/18)*\[Nu])/Sqrt[14]) + 
      (x^3*(S*\[Delta]*(((-79*I)/216)/Sqrt[14] + (((443*I)/216)*\[Nu])/
            Sqrt[14]) + (((-149*I)/216)/Sqrt[14] + ((25*I)/54)*Sqrt[7/2]*
            \[Nu] - (((841*I)/216)*\[Nu]^2)/Sqrt[14])*\[CapitalSigma]))/
       (G*M^2) + (x^(5/2)*(S^2*(((I/4)*\[Delta])/Sqrt[14] - 
           ((I/3)*\[Kappa]m)/Sqrt[14] + ((I/8)*\[Delta]*\[Kappa]p)/
            Sqrt[14]) + S*((I/4)/Sqrt[14] - (((11*I)/24)*\[Delta]*\[Kappa]m)/
            Sqrt[14] - (I*\[Nu])/Sqrt[14] + \[Kappa]p*(((11*I)/24)/Sqrt[14] - 
             ((I/2)*\[Nu])/Sqrt[14]))*\[CapitalSigma] + 
         (((-I/4)*\[Delta]*\[Nu])/Sqrt[14] + \[Kappa]m*
            (((-11*I)/48)/Sqrt[14] + (I/12)*Sqrt[7/2]*\[Nu]) + 
           \[Delta]*\[Kappa]p*(((11*I)/48)/Sqrt[14] - ((I/8)*\[Nu])/
              Sqrt[14]))*\[CapitalSigma]^2))/(G^2*M^4) + 
      x^2*((((I/24)*S*\[Delta])/Sqrt[14] + (((5*I)/24)/Sqrt[14] - 
            (((5*I)/8)*\[Nu])/Sqrt[14])*\[CapitalSigma])/(G*M^2) + 
        \[Delta]*(Sqrt[7/2]/60 + ((I/12)*Pi)/Sqrt[14] + 
          Log[1024]/(60*Sqrt[14]))) + 
      x^(7/2)*((S^2*(\[Kappa]m*(((13*I)/16)/Sqrt[14] - ((2*I)/9)*Sqrt[2/7]*
               \[Nu]) + \[Delta]*\[Kappa]p*(((-53*I)/144)/Sqrt[14] - 
              (((11*I)/36)*\[Nu])/Sqrt[14]) + \[Delta]*
             (((-149*I)/72)/Sqrt[14] - (((11*I)/18)*\[Nu])/Sqrt[14])) + 
          S*(((-115*I)/36)/Sqrt[14] + (5*I)*Sqrt[2/7]*\[Nu] + 
            ((11*I)/9)*Sqrt[2/7]*\[Nu]^2 + \[Delta]*\[Kappa]m*
             (((85*I)/72)/Sqrt[14] - (((5*I)/36)*\[Nu])/Sqrt[14]) + 
            \[Kappa]p*(((-85*I)/72)/Sqrt[14] + (((29*I)/18)*\[Nu])/Sqrt[14] + 
              (((11*I)/9)*\[Nu]^2)/Sqrt[14]))*\[CapitalSigma] + 
          (\[Kappa]m*(((85*I)/144)/Sqrt[14] - (((233*I)/144)*\[Nu])/Sqrt[
                14] - ((I/6)*\[Nu]^2)/Sqrt[14]) + \[Delta]*\[Kappa]p*
             (((-85*I)/144)/Sqrt[14] + (I/16)*Sqrt[7/2]*\[Nu] + 
              (((11*I)/36)*\[Nu]^2)/Sqrt[14]) + \[Delta]*
             (((-9*I)/8)/Sqrt[14] + (((25*I)/9)*\[Nu])/Sqrt[14] + 
              (((11*I)/18)*\[Nu]^2)/Sqrt[14]))*\[CapitalSigma]^2)/(G^2*M^4) + 
        (S*\[Delta]*(-47/(240*Sqrt[14]) + ((I/24)*Pi)/Sqrt[14] + 
            Log[2]/(12*Sqrt[14])) + \[CapitalSigma]*(Sqrt[7/2]/24 + 
            (((5*I)/24)*Pi)/Sqrt[14] + \[Nu]*(-11/(240*Sqrt[14]) - 
              (((5*I)/8)*Pi)/Sqrt[14] - (5*Log[2])/(4*Sqrt[14])) + 
            Log[1024]/(24*Sqrt[14])))/(G*M^2))))/(c^2*E^(I*\[Psi])*R)
 
h[3, 2] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(x*(Sqrt[5/7]/3 - Sqrt[5/7]*\[Nu]) + 
      x^2*(-193/(54*Sqrt[35]) + (145*Sqrt[5/7]*\[Nu])/54 - 
        (73*Sqrt[5/7]*\[Nu]^2)/54) + 
      (x^(3/2)*((2*Sqrt[5/7]*S)/3 + (2*Sqrt[5/7]*\[Delta]*\[CapitalSigma])/
          3))/(G*M^2) + 
      (x^(5/2)*(S*((-13*Sqrt[5/7])/3 + (73*Sqrt[5/7]*\[Nu])/9) + 
         \[Delta]*((-31*Sqrt[5/7])/9 + (10*Sqrt[5/7]*\[Nu])/3)*
          \[CapitalSigma]))/(G*M^2) + 
      x^3*(((((-2*I)/3)*Sqrt[5/7] + (4*Sqrt[5/7]*Pi)/3)*S + 
          ((-2*I)*Sqrt[5/7] + (4*Sqrt[5/7]*Pi)/3)*\[Delta]*\[CapitalSigma])/
         (G*M^2) + (S^2*((-8*Sqrt[5/7])/9 - (Sqrt[5/7]*\[Delta]*\[Kappa]m)/
             3 - 4*Sqrt[5/7]*\[Nu] + \[Kappa]p*(Sqrt[5/7] - 
              2*Sqrt[5/7]*\[Nu])) + S*(\[Delta]*((-20*Sqrt[5/7])/9 - 
              4*Sqrt[5/7]*\[Nu]) + \[Delta]*\[Kappa]p*((4*Sqrt[5/7])/3 - 
              2*Sqrt[5/7]*\[Nu]) + \[Kappa]m*((-4*Sqrt[5/7])/3 + 
              (10*Sqrt[5/7]*\[Nu])/3))*\[CapitalSigma] + 
          ((-4*Sqrt[5/7])/3 + (8*Sqrt[5/7]*\[Nu])/3 + 4*Sqrt[5/7]*\[Nu]^2 + 
            \[Delta]*\[Kappa]m*((-2*Sqrt[5/7])/3 + (4*Sqrt[5/7]*\[Nu])/3) + 
            \[Kappa]p*((2*Sqrt[5/7])/3 - (8*Sqrt[5/7]*\[Nu])/3 + 
              2*Sqrt[5/7]*\[Nu]^2))*\[CapitalSigma]^2)/(G^2*M^4)) + 
      x^(7/2)*((S*(4859/(396*Sqrt[35]) - (15413*Sqrt[5/7]*\[Nu])/1188 - 
            (419*Sqrt[5/7]*\[Nu]^2)/132) + \[Delta]*(19241/(1188*Sqrt[35]) - 
            (1616*\[Nu])/(33*Sqrt[35]) - (16153*\[Nu]^2)/(1188*Sqrt[35]))*
           \[CapitalSigma])/(G*M^2) + 
        (S^3*((4*Sqrt[5/7])/3 + (2*Sqrt[5/7]*\[Kappa]p)/3) + 
          S^2*((8*Sqrt[5/7]*\[Delta])/3 - (2*Sqrt[5/7]*\[Kappa]m)/3 + 
            (4*Sqrt[5/7]*\[Delta]*\[Kappa]p)/3)*\[CapitalSigma] + 
          S*((4*Sqrt[5/7])/3 - Sqrt[5/7]*\[Delta]*\[Kappa]m - 
            (20*Sqrt[5/7]*\[Nu])/3 + \[Kappa]p*(Sqrt[5/7] - (10*Sqrt[5/7]*
                \[Nu])/3))*\[CapitalSigma]^2 + 
          ((-4*Sqrt[5/7]*\[Delta]*\[Nu])/3 + \[Delta]*\[Kappa]p*
             (Sqrt[5/7]/3 - (2*Sqrt[5/7]*\[Nu])/3) + \[Kappa]m*
             (-Sqrt[5/7]/3 + (4*Sqrt[5/7]*\[Nu])/3))*\[CapitalSigma]^3)/
         (G^3*M^6))))/(c^2*E^((2*I)*\[Psi])*R)
 
h[3, 3] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(((-3*I)/4)*Sqrt[15/14]*Sqrt[x]*
       \[Delta] + x^(3/2)*\[Delta]*((3*I)*Sqrt[15/14] - 
        ((3*I)/2)*Sqrt[15/14]*\[Nu]) + 
      (x^3*(S*\[Delta]*(((-139*I)/8)*Sqrt[3/70] + ((83*I)/8)*Sqrt[3/70]*
            \[Nu]) + (((-129*I)/8)*Sqrt[3/70] + (9*I)*Sqrt[15/14]*\[Nu] + 
           ((15*I)/8)*Sqrt[15/14]*\[Nu]^2)*\[CapitalSigma]))/(G*M^2) + 
      (x^(5/2)*(S^2*(((-9*I)/4)*Sqrt[15/14]*\[Delta] - ((9*I)/8)*Sqrt[15/14]*
            \[Delta]*\[Kappa]p) + S*(((-9*I)/4)*Sqrt[15/14] + 
           ((9*I)/8)*Sqrt[15/14]*\[Delta]*\[Kappa]m + (9*I)*Sqrt[15/14]*
            \[Nu] + \[Kappa]p*(((-9*I)/8)*Sqrt[15/14] + ((9*I)/2)*Sqrt[15/14]*
              \[Nu]))*\[CapitalSigma] + (((9*I)/4)*Sqrt[15/14]*\[Delta]*
            \[Nu] + \[Delta]*\[Kappa]p*(((-9*I)/16)*Sqrt[15/14] + 
             ((9*I)/8)*Sqrt[15/14]*\[Nu]) + \[Kappa]m*
            (((9*I)/16)*Sqrt[15/14] - ((9*I)/4)*Sqrt[15/14]*\[Nu]))*
          \[CapitalSigma]^2))/(G^2*M^4) + 
      x^2*((((3*I)/8)*Sqrt[105/2]*S*\[Delta] + (((9*I)/8)*Sqrt[15/14] - 
            ((27*I)/8)*Sqrt[15/14]*\[Nu])*\[CapitalSigma])/(G*M^2) + 
        \[Delta]*((-9*Sqrt[21/10])/4 - ((9*I)/4)*Sqrt[15/14]*Pi + 
          (9*Sqrt[3/70]*Log[59049/1024])/4)) + 
      x^(7/2)*((S^2*(\[Delta]*\[Kappa]p*(((45*I)/16)*Sqrt[15/14] - 
              ((9*I)/4)*Sqrt[15/14]*\[Nu]) + \[Delta]*
             (((69*I)/8)*Sqrt[15/14] - ((9*I)/2)*Sqrt[15/14]*\[Nu]) + 
            \[Kappa]m*(((-3*I)/16)*Sqrt[105/2] + (3*I)*Sqrt[30/7]*\[Nu])) + 
          S*(((39*I)/4)*Sqrt[15/14] - (24*I)*Sqrt[30/7]*\[Nu] + 
            (9*I)*Sqrt[30/7]*\[Nu]^2 + \[Delta]*\[Kappa]m*
             (((-33*I)/8)*Sqrt[15/14] + ((33*I)/4)*Sqrt[15/14]*\[Nu]) + 
            \[Kappa]p*(((33*I)/8)*Sqrt[15/14] - ((39*I)/2)*Sqrt[15/14]*
               \[Nu] + (9*I)*Sqrt[15/14]*\[Nu]^2))*\[CapitalSigma] + 
          (\[Delta]*\[Kappa]p*(((33*I)/16)*Sqrt[15/14] - ((111*I)/16)*Sqrt[
                15/14]*\[Nu] + ((9*I)/4)*Sqrt[15/14]*\[Nu]^2) + 
            \[Delta]*(((9*I)/8)*Sqrt[15/14] - (6*I)*Sqrt[30/7]*\[Nu] + 
              ((9*I)/2)*Sqrt[15/14]*\[Nu]^2) + \[Kappa]m*
             (((-33*I)/16)*Sqrt[15/14] + ((177*I)/16)*Sqrt[15/14]*\[Nu] - 
              ((3*I)/2)*Sqrt[105/2]*\[Nu]^2))*\[CapitalSigma]^2)/(G^2*M^4) + 
        (S*\[Delta]*((639*Sqrt[3/70])/16 + ((9*I)/8)*Sqrt[105/2]*Pi - 
            (9*Sqrt[105/2]*ArcCoth[5])/2) + \[CapitalSigma]*
           ((27*Sqrt[21/10])/8 + ((27*I)/8)*Sqrt[15/14]*Pi + 
            \[Nu]*(-8797/(48*Sqrt[210]) - ((81*I)/8)*Sqrt[15/14]*Pi + 
              (81*Sqrt[15/14]*ArcCoth[5])/2) - (27*Sqrt[15/14]*Log[3])/4 + 
            (27*Sqrt[3/70]*Log[1024])/8))/(G*M^2))))/(c^2*E^((3*I)*\[Psi])*R)
 
h[4, 1] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*
     (x^(3/2)*\[Delta]*((I/84)/Sqrt[10] - ((I/42)*\[Nu])/Sqrt[10]) + 
      (x^2*((I/168)*Sqrt[5/2]*S*\[Delta] + ((I/168)*Sqrt[5/2] - 
           (I/56)*Sqrt[5/2]*\[Nu])*\[CapitalSigma]))/(G*M^2) + 
      (x^3*(S*\[Delta]*(((-1147*I)/5544)/Sqrt[10] + (((1139*I)/5544)*\[Nu])/
            Sqrt[10]) + (((-103*I)/616)/Sqrt[10] + ((29*I)/231)*Sqrt[5/2]*
            \[Nu] - ((37*I)/616)*Sqrt[5/2]*\[Nu]^2)*\[CapitalSigma]))/
       (G*M^2) + x^(7/2)*
       ((S^2*(\[Delta]*\[Kappa]p*((I/14)/Sqrt[10] - (I/84)*Sqrt[5/2]*\[Nu]) + 
            \[Delta]*((-I/56)*Sqrt[5/2] - (I/42)*Sqrt[5/2]*\[Nu]) + 
            \[Kappa]m*((-I/24)/Sqrt[10] + ((I/12)*\[Nu])/Sqrt[10])) + 
          S*((-I/28)*Sqrt[5/2] + (I/14)*Sqrt[5/2]*\[Nu] + (I/21)*Sqrt[10]*
             \[Nu]^2 + \[Delta]*\[Kappa]m*(((-19*I)/168)/Sqrt[10] + 
              ((I/7)*\[Nu])/Sqrt[10]) + \[Kappa]p*(((19*I)/168)/Sqrt[10] - 
              (((3*I)/7)*\[Nu])/Sqrt[10] + (I/21)*Sqrt[5/2]*\[Nu]^2))*
           \[CapitalSigma] + (\[Delta]*\[Kappa]p*(((19*I)/336)/Sqrt[10] - 
              ((I/7)*\[Nu])/Sqrt[10] + (I/84)*Sqrt[5/2]*\[Nu]^2) + 
            \[Delta]*((-I/56)*Sqrt[5/2] + (I/42)*Sqrt[5/2]*\[Nu] + 
              (I/42)*Sqrt[5/2]*\[Nu]^2) + \[Kappa]m*(((-19*I)/336)/Sqrt[10] + 
              (((43*I)/168)*\[Nu])/Sqrt[10] - (((17*I)/84)*\[Nu]^2)/Sqrt[
                10]))*\[CapitalSigma]^2)/(G^2*M^4) + 
        (S*\[Delta]*(53/(1008*Sqrt[10]) + (I/168)*Sqrt[5/2]*Pi + 
            (Sqrt[5/2]*Log[2])/84) + \[CapitalSigma]*((2*Sqrt[2/5])/63 + 
            (I/168)*Sqrt[5/2]*Pi + (Sqrt[5/2]*Log[2])/84 + 
            \[Nu]*(-181/(1008*Sqrt[10]) - (I/56)*Sqrt[5/2]*Pi - 
              (Sqrt[5/2]*Log[2])/28)))/(G*M^2))))/(c^2*E^(I*\[Psi])*R)
 
h[4, 2] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(x*(Sqrt[5]/63 - (Sqrt[5]*\[Nu])/21) + 
      x^2*(-437/(1386*Sqrt[5]) + (115*Sqrt[5]*\[Nu])/594 - 
        (19*Sqrt[5]*\[Nu]^2)/1386) + 
      (x^(5/2)*(S*(-4/(189*Sqrt[5]) + (4*\[Nu])/(63*Sqrt[5])) + 
         \[Delta]*(4/(21*Sqrt[5]) - (8*\[Nu])/(21*Sqrt[5]))*\[CapitalSigma]))/
       (G*M^2) + (x^(7/2)*(S*(-86/(231*Sqrt[5]) + (6653*\[Nu])/
            (2079*Sqrt[5]) - (1387*\[Nu]^2)/(231*Sqrt[5])) + 
         \[Delta]*(-626/(693*Sqrt[5]) + (6698*\[Nu])/(2079*Sqrt[5]) - 
           (145*Sqrt[5]*\[Nu]^2)/231)*\[CapitalSigma]))/(G*M^2) + 
      (x^3*(S^2*((4*Sqrt[5])/63 - (Sqrt[5]*\[Delta]*\[Kappa]m)/21 - 
           (4*Sqrt[5]*\[Nu])/21 + \[Kappa]p*((5*Sqrt[5])/63 - 
             (2*Sqrt[5]*\[Nu])/21)) + 
         S*(\[Delta]*((4*Sqrt[5])/63 - (4*Sqrt[5]*\[Nu])/21) + 
           \[Delta]*\[Kappa]p*((8*Sqrt[5])/63 - (2*Sqrt[5]*\[Nu])/21) + 
           \[Kappa]m*((-8*Sqrt[5])/63 + (2*Sqrt[5]*\[Nu])/7))*
          \[CapitalSigma] + ((-4*Sqrt[5]*\[Nu])/63 + (4*Sqrt[5]*\[Nu]^2)/21 + 
           \[Delta]*\[Kappa]m*((-4*Sqrt[5])/63 + (2*Sqrt[5]*\[Nu])/21) + 
           \[Kappa]p*((4*Sqrt[5])/63 - (2*Sqrt[5]*\[Nu])/9 + 
             (2*Sqrt[5]*\[Nu]^2)/21))*\[CapitalSigma]^2))/(G^2*M^4)))/
    (c^2*E^((2*I)*\[Psi])*R)
 
h[4, 3] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*
     (x^(3/2)*\[Delta]*(((-9*I)/4)/Sqrt[70] + (((9*I)/2)*\[Nu])/Sqrt[70]) + 
      (x^2*(((-9*I)/8)*Sqrt[5/14]*S*\[Delta] + (((-9*I)/8)*Sqrt[5/14] + 
           ((27*I)/8)*Sqrt[5/14]*\[Nu])*\[CapitalSigma]))/(G*M^2) + 
      (x^3*(S*\[Delta]*(((3909*I)/88)/Sqrt[70] - (((4353*I)/88)*\[Nu])/
            Sqrt[70]) + (((3249*I)/88)/Sqrt[70] - ((639*I)/22)*Sqrt[5/14]*
            \[Nu] + ((1467*I)/88)*Sqrt[5/14]*\[Nu]^2)*\[CapitalSigma]))/
       (G*M^2) + x^(7/2)*
       ((S^2*(\[Delta]*\[Kappa]p*((-9*I)/Sqrt[70] + ((9*I)/4)*Sqrt[5/14]*
               \[Nu]) + \[Delta]*(((27*I)/8)*Sqrt[5/14] + ((9*I)/2)*Sqrt[
                5/14]*\[Nu]) + \[Kappa]m*(((27*I)/8)/Sqrt[70] - 
              (((27*I)/4)*\[Nu])/Sqrt[70])) + S*(((27*I)/4)*Sqrt[5/14] - 
            ((27*I)/2)*Sqrt[5/14]*\[Nu] - (9*I)*Sqrt[10/7]*\[Nu]^2 + 
            \[Delta]*\[Kappa]m*(((99*I)/8)/Sqrt[70] - (9*I)*Sqrt[2/35]*
               \[Nu]) + \[Kappa]p*(((-99*I)/8)/Sqrt[70] + (27*I)*Sqrt[2/35]*
               \[Nu] - (9*I)*Sqrt[5/14]*\[Nu]^2))*\[CapitalSigma] + 
          (\[Delta]*\[Kappa]p*(((-99*I)/16)/Sqrt[70] + (9*I)*Sqrt[2/35]*
               \[Nu] - ((9*I)/4)*Sqrt[5/14]*\[Nu]^2) + 
            \[Delta]*(((27*I)/8)*Sqrt[5/14] - ((9*I)/2)*Sqrt[5/14]*\[Nu] - 
              ((9*I)/2)*Sqrt[5/14]*\[Nu]^2) + \[Kappa]m*
             (((99*I)/16)/Sqrt[70] - (((243*I)/8)*\[Nu])/Sqrt[70] + 
              (((117*I)/4)*\[Nu]^2)/Sqrt[70]))*\[CapitalSigma]^2)/(G^2*M^4) + 
        (S*\[Delta]*(-477/(16*Sqrt[70]) - ((27*I)/8)*Sqrt[5/14]*Pi + 
            (27*Sqrt[5/14]*ArcCoth[5])/2) + \[CapitalSigma]*
           (-18*Sqrt[2/35] - ((27*I)/8)*Sqrt[5/14]*Pi + 
            (27*Sqrt[5/14]*ArcCoth[5])/2 + \[Nu]*(6007/(48*Sqrt[70]) + 
              ((81*I)/8)*Sqrt[5/14]*Pi - (81*Sqrt[5/14]*ArcCoth[5])/2)))/
         (G*M^2))))/(c^2*E^((3*I)*\[Psi])*R)
 
h[4, 4] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*
     (x*((-8*Sqrt[5/7])/9 + (8*Sqrt[5/7]*\[Nu])/3) + 
      x^2*(2372/(99*Sqrt[35]) - (5092*Sqrt[5/7]*\[Nu])/297 + 
        (100*Sqrt[35]*\[Nu]^2)/99) + 
      (x^(5/2)*(S*(608/(27*Sqrt[35]) - (608*\[Nu])/(9*Sqrt[35])) + 
         \[Delta]*(32/(3*Sqrt[35]) - (64*\[Nu])/(3*Sqrt[35]))*
          \[CapitalSigma]))/(G*M^2) + 
      (x^(7/2)*(S*(-6992/(99*Sqrt[35]) + (80504*\[Nu])/(297*Sqrt[35]) - 
           (7768*\[Nu]^2)/(99*Sqrt[35])) + \[Delta]*(-544/(11*Sqrt[35]) + 
           (6928*Sqrt[5/7]*\[Nu])/297 + (536*\[Nu]^2)/(99*Sqrt[35]))*
          \[CapitalSigma]))/(G*M^2) + 
      (x^3*(S^2*((-32*Sqrt[5/7])/9 + (32*Sqrt[5/7]*\[Nu])/3 + 
           \[Kappa]p*((-16*Sqrt[5/7])/9 + (16*Sqrt[5/7]*\[Nu])/3)) + 
         S*(\[Kappa]m*((16*Sqrt[5/7])/9 - (16*Sqrt[5/7]*\[Nu])/3) + 
           \[Delta]*\[Kappa]p*((-16*Sqrt[5/7])/9 + (16*Sqrt[5/7]*\[Nu])/3) + 
           \[Delta]*((-32*Sqrt[5/7])/9 + (32*Sqrt[5/7]*\[Nu])/3))*
          \[CapitalSigma] + ((32*Sqrt[5/7]*\[Nu])/9 - (32*Sqrt[5/7]*\[Nu]^2)/
            3 + \[Delta]*\[Kappa]m*((8*Sqrt[5/7])/9 - (8*Sqrt[5/7]*\[Nu])/
              3) + \[Kappa]p*((-8*Sqrt[5/7])/9 + (40*Sqrt[5/7]*\[Nu])/9 - 
             (16*Sqrt[5/7]*\[Nu]^2)/3))*\[CapitalSigma]^2))/(G^2*M^4)))/
    (c^2*E^((4*I)*\[Psi])*R)
 
h[5, 1] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*
     (x^(3/2)*\[Delta]*((I/288)/Sqrt[385] - ((I/144)*\[Nu])/Sqrt[385]) + 
      (x^3*(S*\[Delta]*((I/216)/Sqrt[385] - ((I/108)*\[Nu])/Sqrt[385]) + 
         ((I/432)*Sqrt[7/55] - (I/432)*Sqrt[35/11]*\[Nu] + 
           (I/432)*Sqrt[35/11]*\[Nu]^2)*\[CapitalSigma]))/(G*M^2) + 
      (x^(7/2)*(S^2*(\[Delta]*\[Kappa]p*(((17*I)/576)/Sqrt[385] - 
             (I/288)*Sqrt[5/77]*\[Nu]) + \[Delta]*((I/288)*Sqrt[5/77] - 
             (I/144)*Sqrt[5/77]*\[Nu]) + \[Kappa]m*((-I/48)/Sqrt[385] + 
             ((I/24)*\[Nu])/Sqrt[385])) + S*((I/288)*Sqrt[5/77] - 
           (I/48)*Sqrt[5/77]*\[Nu] + (I/36)*Sqrt[5/77]*\[Nu]^2 + 
           \[Delta]*\[Kappa]m*(((-29*I)/576)/Sqrt[385] + (((17*I)/288)*\[Nu])/
              Sqrt[385]) + \[Kappa]p*(((29*I)/576)/Sqrt[385] - 
             (((17*I)/96)*\[Nu])/Sqrt[385] + (I/72)*Sqrt[5/77]*\[Nu]^2))*
          \[CapitalSigma] + (\[Delta]*\[Kappa]p*(((29*I)/1152)/Sqrt[385] - 
             (((17*I)/288)*\[Nu])/Sqrt[385] + (I/288)*Sqrt[5/77]*\[Nu]^2) + 
           \[Delta]*((-I/288)*Sqrt[5/77]*\[Nu] + (I/144)*Sqrt[5/77]*
              \[Nu]^2) + \[Kappa]m*(((-29*I)/1152)/Sqrt[385] + 
             (I/64)*Sqrt[7/55]*\[Nu] - (I/144)*Sqrt[11/35]*\[Nu]^2))*
          \[CapitalSigma]^2))/(G^2*M^4)))/(c^2*E^(I*\[Psi])*R)
 
h[5, 2] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*
     (x^2*(2/(27*Sqrt[55]) - (2*Sqrt[5/11]*\[Nu])/27 + (2*Sqrt[5/11]*\[Nu]^2)/
         27) + (x^(5/2)*(S*(2/(9*Sqrt[55]) - (2*\[Nu])/(3*Sqrt[55])) + 
         \[Delta]*(2/(9*Sqrt[55]) - (4*\[Nu])/(9*Sqrt[55]))*\[CapitalSigma]))/
       (G*M^2) + (x^(7/2)*(S*(-71/(39*Sqrt[55]) + (229*Sqrt[11/5]*\[Nu])/
            351 - (493*\[Nu]^2)/(117*Sqrt[55])) + 
         \[Delta]*((-107*Sqrt[5/11])/351 + (488*\[Nu])/(117*Sqrt[55]) - 
           (113*Sqrt[5/11]*\[Nu]^2)/351)*\[CapitalSigma]))/(G*M^2)))/
    (c^2*E^((2*I)*\[Psi])*R)
 
h[5, 3] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*
     (x^(3/2)*\[Delta]*(((-9*I)/32)*Sqrt[3/110] + ((9*I)/16)*Sqrt[3/110]*
         \[Nu]) + (x^3*(S*\[Delta]*(((3*I)/8)*Sqrt[3/110] - 
           ((3*I)/4)*Sqrt[3/110]*\[Nu]) + (((-9*I)/16)*Sqrt[3/110] + 
           ((9*I)/16)*Sqrt[15/22]*\[Nu] - ((9*I)/16)*Sqrt[15/22]*\[Nu]^2)*
          \[CapitalSigma]))/(G*M^2) + 
      (x^(7/2)*(S^2*(\[Kappa]m*(((9*I)/8)*Sqrt[3/110] - ((9*I)/4)*Sqrt[3/110]*
              \[Nu]) + \[Delta]*\[Kappa]p*(((-117*I)/64)*Sqrt[3/110] + 
             ((9*I)/32)*Sqrt[15/22]*\[Nu]) + \[Delta]*
            (((-9*I)/32)*Sqrt[15/22] + ((9*I)/16)*Sqrt[15/22]*\[Nu])) + 
         S*(((-9*I)/32)*Sqrt[15/22] + ((27*I)/16)*Sqrt[15/22]*\[Nu] - 
           ((9*I)/4)*Sqrt[15/22]*\[Nu]^2 + \[Delta]*\[Kappa]m*
            (((189*I)/64)*Sqrt[3/110] - ((117*I)/32)*Sqrt[3/110]*\[Nu]) + 
           \[Kappa]p*(((-189*I)/64)*Sqrt[3/110] + ((351*I)/32)*Sqrt[3/110]*
              \[Nu] - ((9*I)/8)*Sqrt[15/22]*\[Nu]^2))*\[CapitalSigma] + 
         (\[Kappa]m*(((189*I)/128)*Sqrt[3/110] - ((423*I)/64)*Sqrt[3/110]*
              \[Nu] + ((81*I)/16)*Sqrt[3/110]*\[Nu]^2) + \[Delta]*\[Kappa]p*
            (((-189*I)/128)*Sqrt[3/110] + ((117*I)/32)*Sqrt[3/110]*\[Nu] - 
             ((9*I)/32)*Sqrt[15/22]*\[Nu]^2) + \[Delta]*
            (((9*I)/32)*Sqrt[15/22]*\[Nu] - ((9*I)/16)*Sqrt[15/22]*\[Nu]^2))*
          \[CapitalSigma]^2))/(G^2*M^4)))/(c^2*E^((3*I)*\[Psi])*R)
 
h[5, 4] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*
     (x^2*(-32/(9*Sqrt[165]) + (32*Sqrt[5/33]*\[Nu])/9 - 
        (32*Sqrt[5/33]*\[Nu]^2)/9) + 
      (x^(5/2)*(S*(-32/(3*Sqrt[165]) + (32*\[Nu])/Sqrt[165]) + 
         \[Delta]*(-32/(3*Sqrt[165]) + (64*\[Nu])/(3*Sqrt[165]))*
          \[CapitalSigma]))/(G*M^2) + 
      (x^(7/2)*(S*(3856/(39*Sqrt[165]) - (47024*\[Nu])/(117*Sqrt[165]) + 
           (3376*\[Nu]^2)/(13*Sqrt[165])) + \[Delta]*(9904/(117*Sqrt[165]) - 
           (640*Sqrt[5/33]*\[Nu])/13 + (13072*\[Nu]^2)/(117*Sqrt[165]))*
          \[CapitalSigma]))/(G*M^2)))/(c^2*E^((4*I)*\[Psi])*R)
 
h[5, 5] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*
     (x^(3/2)*\[Delta]*(((625*I)/96)/Sqrt[66] - (((625*I)/48)*\[Nu])/
         Sqrt[66]) + (x^3*(S*\[Delta]*(((-3125*I)/72)/Sqrt[66] + 
           (((3125*I)/36)*\[Nu])/Sqrt[66]) + (((-3125*I)/144)/Sqrt[66] + 
           (((15625*I)/144)*\[Nu])/Sqrt[66] - (((15625*I)/144)*\[Nu]^2)/
            Sqrt[66])*\[CapitalSigma]))/(G*M^2) + 
      (x^(7/2)*(S^2*(\[Delta]*\[Kappa]p*(((3125*I)/192)/Sqrt[66] - 
             (((3125*I)/96)*\[Nu])/Sqrt[66]) + \[Delta]*
            (((3125*I)/96)/Sqrt[66] - (((3125*I)/48)*\[Nu])/Sqrt[66])) + 
         S*(((3125*I)/96)/Sqrt[66] - (((3125*I)/16)*\[Nu])/Sqrt[66] + 
           (((3125*I)/12)*\[Nu]^2)/Sqrt[66] + \[Delta]*\[Kappa]m*
            (((-3125*I)/192)/Sqrt[66] + (((3125*I)/96)*\[Nu])/Sqrt[66]) + 
           \[Kappa]p*(((3125*I)/192)/Sqrt[66] - (((3125*I)/32)*\[Nu])/
              Sqrt[66] + (((3125*I)/24)*\[Nu]^2)/Sqrt[66]))*\[CapitalSigma] + 
         (\[Delta]*\[Kappa]p*(((3125*I)/384)/Sqrt[66] - (((3125*I)/96)*\[Nu])/
              Sqrt[66] + (((3125*I)/96)*\[Nu]^2)/Sqrt[66]) + 
           \[Kappa]m*(((-3125*I)/384)/Sqrt[66] + (((3125*I)/64)*\[Nu])/
              Sqrt[66] - (((3125*I)/48)*\[Nu]^2)/Sqrt[66]) + 
           \[Delta]*((((-3125*I)/96)*\[Nu])/Sqrt[66] + 
             (((3125*I)/48)*\[Nu]^2)/Sqrt[66]))*\[CapitalSigma]^2))/
       (G^2*M^4)))/(c^2*E^((5*I)*\[Psi])*R)
 
h[6, 1] = (8*Sqrt[Pi/5]*x^4*\[Nu]*
     (S*\[Delta]*((I/2376)/Sqrt[26] - ((I/1188)*\[Nu])/Sqrt[26]) + 
      ((I/2376)/Sqrt[26] - (((5*I)/2376)*\[Nu])/Sqrt[26] + 
        (((5*I)/2376)*\[Nu]^2)/Sqrt[26])*\[CapitalSigma]))/
    (c^2*E^(I*\[Psi])*M*R)
 
h[6, 2] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*
     (x^2*(2/(297*Sqrt[65]) - (2*Sqrt[5/13]*\[Nu])/297 + 
        (2*Sqrt[5/13]*\[Nu]^2)/297) + 
      (x^(7/2)*(S*(4/(693*Sqrt[65]) - (4*Sqrt[5/13]*\[Nu])/693 + 
           (4*Sqrt[5/13]*\[Nu]^2)/693) + \[Delta]*(68/(2079*Sqrt[65]) - 
           (272*\[Nu])/(2079*Sqrt[65]) + (68*\[Nu]^2)/(693*Sqrt[65]))*
          \[CapitalSigma]))/(G*M^2)))/(c^2*E^((2*I)*\[Psi])*R)
 
h[6, 3] = (8*Sqrt[Pi/5]*x^4*\[Nu]*(S*\[Delta]*(((-81*I)/176)/Sqrt[65] + 
        (((81*I)/88)*\[Nu])/Sqrt[65]) + (((-81*I)/176)/Sqrt[65] + 
        ((81*I)/176)*Sqrt[5/13]*\[Nu] - ((81*I)/176)*Sqrt[5/13]*\[Nu]^2)*
       \[CapitalSigma]))/(c^2*E^((3*I)*\[Psi])*M*R)
 
h[6, 4] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*
     (x^2*((-128*Sqrt[2/39])/495 + (128*Sqrt[2/39]*\[Nu])/99 - 
        (128*Sqrt[2/39]*\[Nu]^2)/99) + 
      (x^(7/2)*(S*((256*Sqrt[2/39])/385 - (256*Sqrt[2/39]*\[Nu])/77 + 
           (256*Sqrt[2/39]*\[Nu]^2)/77) + \[Delta]*((-256*Sqrt[2/39])/693 + 
           (1024*Sqrt[2/39]*\[Nu])/693 - (256*Sqrt[2/39]*\[Nu]^2)/231)*
          \[CapitalSigma]))/(G*M^2)))/(c^2*E^((4*I)*\[Psi])*R)
 
h[6, 5] = (8*Sqrt[Pi/5]*x^4*\[Nu]*(S*\[Delta]*(((3125*I)/144)/Sqrt[429] - 
        (((3125*I)/72)*\[Nu])/Sqrt[429]) + 
      (((3125*I)/144)/Sqrt[429] - (((15625*I)/144)*\[Nu])/Sqrt[429] + 
        (((15625*I)/144)*\[Nu]^2)/Sqrt[429])*\[CapitalSigma]))/
    (c^2*E^((5*I)*\[Psi])*M*R)
 
h[6, 6] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*
     (x^2*(54/(5*Sqrt[143]) - (54*\[Nu])/Sqrt[143] + 
        (54*\[Nu]^2)/Sqrt[143]) + 
      (x^(7/2)*(S*(-3132/(35*Sqrt[143]) + (3132*\[Nu])/(7*Sqrt[143]) - 
           (3132*\[Nu]^2)/(7*Sqrt[143])) + \[Delta]*(-324/(7*Sqrt[143]) + 
           (1296*\[Nu])/(7*Sqrt[143]) - (972*\[Nu]^2)/(7*Sqrt[143]))*
          \[CapitalSigma]))/(G*M^2)))/(c^2*E^((6*I)*\[Psi])*R)
 
h[7, 2] = (8*Sqrt[Pi/5]*x^(9/2)*\[Nu]*
     (S*(4/(3003*Sqrt[3]) - (20*\[Nu])/(3003*Sqrt[3]) + 
        (20*\[Nu]^2)/(3003*Sqrt[3])) + \[Delta]*(4/(3003*Sqrt[3]) - 
        (16*\[Nu])/(3003*Sqrt[3]) + (4*\[Nu]^2)/(1001*Sqrt[3]))*
       \[CapitalSigma]))/(c^2*E^((2*I)*\[Psi])*M*R)
 
h[7, 4] = (8*Sqrt[Pi/5]*x^(9/2)*\[Nu]*
     (S*((-512*Sqrt[2/33])/1365 + (512*Sqrt[2/33]*\[Nu])/273 - 
        (512*Sqrt[2/33]*\[Nu]^2)/273) + \[Delta]*((-512*Sqrt[2/33])/1365 + 
        (2048*Sqrt[2/33]*\[Nu])/1365 - (512*Sqrt[2/33]*\[Nu]^2)/455)*
       \[CapitalSigma]))/(c^2*E^((4*I)*\[Psi])*M*R)
 
h[7, 6] = (8*Sqrt[Pi/5]*x^(9/2)*\[Nu]*
     (S*((324*Sqrt[3/143])/35 - (324*Sqrt[3/143]*\[Nu])/7 + 
        (324*Sqrt[3/143]*\[Nu]^2)/7) + \[Delta]*((324*Sqrt[3/143])/35 - 
        (1296*Sqrt[3/143]*\[Nu])/35 + (972*Sqrt[3/143]*\[Nu]^2)/35)*
       \[CapitalSigma]))/(c^2*E^((6*I)*\[Psi])*M*R)

